Noncollinear phase-matching of high harmonic generation in solids

We propose and experimentally demonstrate a scheme allowing to reach noncollinear phase-matching of high harmonic generation in solids, which may potentially lead to an enhancement of the generation efficiency. The principle is based on high-order frequency mixing of two light waves with identical frequencies but different directions of wavevectors. In this process, $N$-th harmonic frequency is produced by frequency mixing of $N$+1 photons from a wave with high amplitude of electric field and a single photon from a wave with low field amplitude, which are propagating noncollinearly in an optically isotropic media. We experimentally verify the feasibility of this scheme by demonstrating phase-matched generation of third and fifth harmonic frequency in sapphire.

==> anc/Fig2a.dat <==
	
253.2996	100	153.333	170	176.667	236.667	246.667	466.667	386.667	203.333	183.333	903.333	200	143.333	426.667	
253.44121	103.333	160	173.333	183.333	246.667	240	446.667	386.667	213.333	163.333	910	206.667	126.667	420	
253.58281	106.667	156.667	183.333	196.667	240	250	470	373.333	200	170	916.667	223.333	140	430	
253.72441	103.333	140	186.667	200	246.667	236.667	453.333	353.333	193.333	173.333	886.667	196.667	130	430	
253.86601	96.6667	146.667	180	180	240	216.667	466.667	343.333	200	183.333	913.333	200	126.667	410	
254.00762	100	156.667	173.333	183.333	246.667	236.667	446.667	363.333	193.333	186.667	893.333	186.667	133.333	433.333	
254.14922	100	156.667	180	190	240	240	446.667	373.333	200	166.667	893.333	200	126.667	406.667	
254.29082	103.333	153.333	170	200	240	240	456.667	356.667	176.667	170	880	206.667	133.333	443.333	
254.43243	103.333	150	170	176.667	246.667	230	473.333	346.667	193.333	180	906.667	203.333	136.667	413.333	
254.57403	100	146.667	183.333	180	246.667	233.333	466.667	366.667	176.667	180	906.667	203.333	140	430	
254.71563	90	163.333	170	183.333	230	220	443.333	366.667	190	176.667	916.667	210	123.333	426.667	
254.85724	110	146.667	166.667	180	243.333	246.667	440	350	193.333	176.667	866.667	190	120	436.667	
254.99884	96.6667	153.333	170	173.333	246.667	246.667	460	376.667	200	170	883.333	193.333	123.333	413.333	
255.14044	103.333	153.333	180	186.667	240	226.667	430	350	196.667	173.333	870	183.333	130	400	
255.28204	93.3333	146.667	160	196.667	223.333	230	433.333	346.667	203.333	186.667	876.667	200	116.667	416.667	
255.42365	100	156.667	180	186.667	240	240	456.667	366.667	190	180	900	190	126.667	410	
255.56525	93.3333	160	173.333	170	243.333	230	420	343.333	206.667	163.333	913.333	196.667	116.667	420	
255.70685	93.3333	150	173.333	190	236.667	226.667	460	373.333	200	176.667	916.667	193.333	126.667	423.333	
255.84846	106.667	146.667	170	176.667	220	230	423.333	346.667	210	180	886.667	186.667	130	416.667	
255.99006	103.333	146.667	170	180	233.333	233.333	440	366.667	213.333	170	886.667	193.333	133.333	403.333	
256.13166	93.3333	153.333	170	186.667	223.333	236.667	440	343.333	200	180	886.667	200	140	413.333	
256.27327	90	156.667	166.667	193.333	230	220	446.667	363.333	210	180	910	196.667	143.333	416.667	
256.41487	106.667	153.333	180	186.667	236.667	223.333	443.333	366.667	200	183.333	883.333	206.667	136.667	426.667	
256.55647	103.333	136.667	166.667	180	226.667	233.333	453.333	356.667	196.667	173.333	893.333	190	110	413.333	
256.69807	86.6667	146.667	160	180	220	226.667	453.333	363.333	200	180	890	190	133.333	413.333	
256.83968	93.3333	160	173.333	186.667	223.333	230	430	373.333	200	190	923.333	203.333	136.667	416.667	
256.98128	106.667	160	156.667	173.333	226.667	243.333	433.333	356.667	206.667	183.333	863.333	206.667	130	416.667	
257.12288	106.667	150	173.333	190	220	236.667	426.667	360	180	170	890	210	126.667	406.667	
257.26449	93.3333	153.333	170	193.333	233.333	243.333	420	363.333	206.667	176.667	876.667	186.667	136.667	423.333	
257.40609	93.3333	150	156.667	190	230	233.333	440	353.333	203.333	183.333	873.333	206.667	130	423.333	
257.54769	90	146.667	166.667	180	213.333	230	433.333	356.667	200	176.667	890	196.667	126.667	400	
257.6893	113.333	153.333	153.333	186.667	226.667	213.333	456.667	350	203.333	173.333	883.333	193.333	126.667	393.333	
257.8309	86.6667	150	163.333	173.333	220	220	420	353.333	196.667	180	903.333	203.333	126.667	410	
257.9725	90	150	176.667	193.333	236.667	226.667	463.333	350	196.667	196.667	883.333	206.667	133.333	410	
258.1141	113.333	146.667	163.333	186.667	226.667	240	430	356.667	190	190	883.333	183.333	123.333	413.333	
258.25571	100	163.333	160	176.667	233.333	230	440	366.667	210	183.333	896.667	190	120	400	
258.39731	90	133.333	170	190	223.333	243.333	466.667	363.333	200	170	846.667	213.333	123.333	410	
258.53891	93.3333	153.333	166.667	186.667	223.333	223.333	440	356.667	190	166.667	893.333	173.333	133.333	410	
258.68052	106.667	150	173.333	186.667	223.333	230	450	346.667	203.333	190	883.333	213.333	130	413.333	
258.82212	86.6667	133.333	173.333	183.333	240	236.667	430	350	180	166.667	880	186.667	113.333	433.333	
258.96372	103.333	140	170	193.333	243.333	236.667	436.667	373.333	206.667	170	910	196.667	123.333	420	
259.10533	93.3333	150	166.667	186.667	226.667	233.333	443.333	356.667	206.667	170	886.667	190	130	420	
259.24693	110	153.333	170	183.333	216.667	240	436.667	383.333	186.667	170	913.333	200	126.667	426.667	
259.38853	103.333	153.333	176.667	190	226.667	206.667	450	366.667	186.667	163.333	903.333	200	126.667	393.333	
259.53013	96.6667	146.667	190	170	223.333	233.333	436.667	363.333	186.667	176.667	903.333	203.333	120	400	
259.67174	93.3333	163.333	176.667	183.333	233.333	216.667	453.333	363.333	196.667	180	890	190	120	403.333	
259.81334	103.333	153.333	176.667	180	233.333	220	450	363.333	196.667	173.333	890	196.667	133.333	400	
259.95494	100	160	176.667	196.667	233.333	220	436.667	350	193.333	170	876.667	190	116.667	406.667	
260.09655	93.3333	143.333	163.333	186.667	233.333	226.667	446.667	343.333	190	186.667	873.333	203.333	133.333	406.667	
260.23815	103.333	140	173.333	186.667	233.333	240	420	363.333	213.333	173.333	860	210	133.333	410	
260.37975	103.333	146.667	176.667	180	233.333	233.333	423.333	370	180	173.333	866.667	196.667	133.333	433.333	
260.52136	93.3333	156.667	166.667	176.667	236.667	240	453.333	350	183.333	173.333	850	200	136.667	396.667	
260.66296	96.6667	146.667	166.667	190	246.667	233.333	450	353.333	193.333	166.667	840	193.333	126.667	410	
260.80456	93.3333	156.667	180	176.667	230	240	433.333	336.667	193.333	180	826.667	196.667	126.667	413.333	
260.94617	93.3333	156.667	153.333	176.667	226.667	226.667	446.667	373.333	200	176.667	810	193.333	116.667	403.333	
261.08777	93.3333	140	163.333	193.333	236.667	233.333	440	366.667	200	170	776.667	180	106.667	406.667	
261.22937	86.6667	143.333	173.333	196.667	230	220	440	330	196.667	176.667	780	190	113.333	400	
261.37097	83.3333	136.667	163.333	186.667	226.667	240	440	366.667	186.667	180	746.667	186.667	113.333	386.667	
261.51258	86.6667	143.333	146.667	183.333	220	233.333	433.333	366.667	196.667	176.667	730	190	123.333	393.333	
261.65418	80	143.333	160	163.333	223.333	240	446.667	363.333	200	176.667	726.667	176.667	110	383.333	
261.79578	76.6667	143.333	163.333	173.333	216.667	233.333	436.667	373.333	193.333	170	696.667	180	110	366.667	
261.93739	83.3333	143.333	160	173.333	220	220	403.333	353.333	183.333	173.333	660	186.667	113.333	366.667	
262.07899	86.6667	140	153.333	176.667	206.667	216.667	416.667	340	200	173.333	633.333	183.333	113.333	386.667	
262.22059	90	130	153.333	166.667	213.333	216.667	403.333	343.333	200	186.667	630	180	100	380	
262.36219	80	140	146.667	166.667	213.333	233.333	440	340	180	170	613.333	173.333	100	390	
262.5038	90	123.333	143.333	160	210	213.333	410	343.333	190	173.333	580	180	113.333	363.333	
262.6454	83.3333	130	160	153.333	200	203.333	416.667	356.667	180	173.333	570	173.333	103.333	356.667	
262.787	83.3333	123.333	140	146.667	213.333	200	410	356.667	196.667	163.333	553.333	166.667	96.6667	333.333	
262.92861	63.3333	126.667	146.667	160	200	196.667	406.667	330	190	176.667	556.667	160	100	366.667	
263.07021	76.6667	120	146.667	150	216.667	210	396.667	350	200	183.333	510	150	83.3333	360	
263.21181	73.3333	103.333	146.667	150	196.667	203.333	386.667	336.667	213.333	170	480	140	83.3333	343.333	
263.35342	80	133.333	140	153.333	190	196.667	400	340	180	183.333	476.667	160	86.6667	350	
263.49502	83.3333	110	140	146.667	186.667	236.667	373.333	333.333	183.333	163.333	483.333	140	80	346.667	
263.63662	86.6667	123.333	133.333	143.333	183.333	196.667	373.333	333.333	203.333	176.667	443.333	166.667	83.3333	320	
263.77822	70	120	133.333	140	196.667	193.333	376.667	326.667	210	163.333	443.333	150	90	330	
263.91983	86.6667	123.333	126.667	126.667	186.667	200	373.333	336.667	180	150	426.667	153.333	100	333.333	
264.06143	80	113.333	133.333	146.667	190	176.667	363.333	320	183.333	176.667	403.333	146.667	83.3333	326.667	
264.20303	63.3333	113.333	126.667	133.333	180	196.667	353.333	306.667	186.667	176.667	400	140	96.6667	313.333	
264.34464	76.6667	120	113.333	136.667	180	186.667	323.333	306.667	213.333	183.333	386.667	150	83.3333	320	
264.48624	76.6667	93.3333	123.333	140	173.333	180	356.667	303.333	180	186.667	373.333	136.667	80	350	
264.62784	73.3333	110	116.667	136.667	166.667	183.333	330	306.667	186.667	150	336.667	143.333	93.3333	320	
264.76945	70	93.3333	116.667	106.667	160	170	320	306.667	173.333	176.667	350	133.333	73.3333	320	
264.91105	80	120	113.333	140	153.333	186.667	336.667	320	193.333	166.667	350	136.667	73.3333	306.667	
265.05265	70	100	123.333	126.667	160	183.333	333.333	320	190	163.333	333.333	140	76.6667	293.333	
265.19425	66.6667	110	123.333	116.667	160	173.333	300	293.333	176.667	166.667	323.333	123.333	76.6667	296.667	
265.33586	76.6667	93.3333	116.667	126.667	153.333	183.333	303.333	296.667	176.667	160	313.333	133.333	83.3333	316.667	
265.47746	66.6667	106.667	130	130	136.667	170	293.333	306.667	180	170	303.333	143.333	83.3333	326.667	
265.61906	83.3333	100	106.667	116.667	143.333	176.667	300	290	186.667	180	306.667	120	66.6667	303.333	
265.76067	70	96.6667	110	130	156.667	166.667	286.667	276.667	170	180	306.667	120	70	296.667	
265.90227	60	90	110	110	130	156.667	286.667	286.667	173.333	160	303.333	113.333	80	310	
266.04387	76.6667	100	110	100	140	153.333	263.333	266.667	170	160	283.333	106.667	70	306.667	
266.18548	93.3333	90	113.333	123.333	140	150	283.333	260	166.667	160	276.667	116.667	73.3333	306.667	
266.32708	83.3333	96.6667	116.667	106.667	136.667	153.333	256.667	260	160	170	276.667	116.667	70	283.333	
266.46868	73.3333	93.3333	120	100	143.333	160	263.333	246.667	160	163.333	280	123.333	73.3333	290	
266.61028	66.6667	100	110	110	146.667	156.667	253.333	243.333	153.333	163.333	273.333	113.333	70	290	
266.75189	63.3333	96.6667	103.333	106.667	133.333	146.667	250	260	156.667	166.667	250	110	70	300	
266.89349	66.6667	86.6667	106.667	106.667	140	136.667	256.667	240	160	166.667	253.333	126.667	66.6667	283.333	
267.03509	73.3333	100	113.333	103.333	130	136.667	253.333	236.667	160	150	266.667	130	63.3333	276.667	
267.1767	76.6667	96.6667	110	100	120	136.667	246.667	220	160	163.333	240	123.333	63.3333	306.667	
267.3183	73.3333	90	110	106.667	140	130	230	243.333	160	170	246.667	123.333	56.6667	293.333	
267.4599	63.3333	86.6667	106.667	110	106.667	133.333	240	240	146.667	160	243.333	126.667	60	286.667	
267.60151	80	93.3333	106.667	103.333	120	126.667	230	226.667	140	160	256.667	126.667	53.3333	273.333	
267.74311	66.6667	90	90	96.6667	116.667	136.667	210	233.333	156.667	156.667	250	106.667	63.3333	273.333	
267.88471	80	93.3333	106.667	93.3333	126.667	136.667	216.667	216.667	146.667	166.667	216.667	120	70	286.667	
268.02632	73.3333	93.3333	103.333	96.6667	126.667	143.333	213.333	210	140	166.667	233.333	120	70	286.667	
268.16792	60	96.6667	96.6667	110	113.333	116.667	203.333	213.333	140	166.667	236.667	113.333	70	290	
268.30952	70	90	113.333	96.6667	126.667	126.667	203.333	206.667	153.333	143.333	240	133.333	83.3333	276.667	
268.45112	63.3333	96.6667	103.333	100	110	126.667	193.333	193.333	140	153.333	233.333	126.667	53.3333	260	
268.59273	63.3333	86.6667	110	96.6667	126.667	110	193.333	190	120	153.333	220	126.667	56.6667	270	
268.73433	60	86.6667	106.667	90	120	126.667	200	203.333	140	156.667	236.667	120	70	253.333	
268.87593	66.6667	83.3333	96.6667	93.3333	113.333	120	183.333	193.333	136.667	136.667	210	130	56.6667	260	
269.01754	76.6667	86.6667	100	93.3333	110	120	180	193.333	146.667	140	220	126.667	56.6667	263.333	
269.15914	73.3333	80	93.3333	96.6667	116.667	110	180	180	133.333	136.667	216.667	120	56.6667	263.333	
269.30074	73.3333	100	93.3333	90	116.667	120	193.333	173.333	130	150	223.333	110	73.3333	266.667	
269.44234	66.6667	80	100	90	103.333	120	173.333	180	123.333	146.667	213.333	100	40	256.667	
269.58395	70	93.3333	90	90	96.6667	110	156.667	166.667	123.333	143.333	210	106.667	50	243.333	
269.72555	50	86.6667	100	100	113.333	133.333	170	173.333	110	140	196.667	106.667	50	236.667	
269.86715	60	80	100	96.6667	120	113.333	180	173.333	126.667	136.667	210	100	46.6667	256.667	
270.00876	76.6667	80	96.6667	90	106.667	103.333	156.667	150	130	133.333	196.667	93.3333	43.3333	233.333	
270.15036	60	86.6667	96.6667	96.6667	96.6667	103.333	160	163.333	103.333	120	193.333	106.667	53.3333	246.667	
270.29196	66.6667	76.6667	93.3333	96.6667	103.333	100	156.667	153.333	106.667	123.333	193.333	93.3333	60	256.667	
270.43357	73.3333	70	90	86.6667	96.6667	86.6667	156.667	150	116.667	120	203.333	96.6667	50	256.667	
270.57517	76.6667	83.3333	93.3333	90	106.667	106.667	156.667	146.667	110	120	190	93.3333	50	256.667	
270.71677	66.6667	80	90	86.6667	100	103.333	173.333	150	116.667	120	203.333	93.3333	40	270	
270.85837	60	76.6667	96.6667	86.6667	110	100	150	150	100	120	190	90	60	256.667	
270.99998	66.6667	86.6667	106.667	93.3333	106.667	113.333	146.667	140	116.667	103.333	173.333	90	50	256.667	
271.14158	66.6667	83.3333	93.3333	73.3333	103.333	110	150	140	86.6667	116.667	190	86.6667	60	243.333	
271.28318	50	90	90	80	100	100	160	130	96.6667	100	190	86.6667	56.6667	266.667	
271.42479	60	80	110	93.3333	93.3333	106.667	140	143.333	113.333	103.333	196.667	96.6667	56.6667	246.667	
271.56639	60	80	96.6667	83.3333	96.6667	100	133.333	140	103.333	86.6667	190	93.3333	40	266.667	
271.70799	50	83.3333	83.3333	93.3333	93.3333	96.6667	150	140	93.3333	90	186.667	86.6667	50	246.667	
271.8496	63.3333	73.3333	96.6667	83.3333	103.333	93.3333	146.667	143.333	90	93.3333	173.333	86.6667	50	263.333	
271.9912	63.3333	76.6667	96.6667	80	93.3333	93.3333	133.333	133.333	100	90	176.667	93.3333	43.3333	243.333	
272.1328	60	76.6667	106.667	106.667	103.333	100	136.667	130	93.3333	96.6667	180	93.3333	53.3333	256.667	
272.27441	56.6667	73.3333	93.3333	83.3333	103.333	93.3333	136.667	140	106.667	86.6667	170	96.6667	53.3333	260	
272.41601	63.3333	80	90	70	100	100	140	136.667	100	96.6667	176.667	90	56.6667	263.333	
272.55761	60	70	90	90	100	110	140	120	83.3333	80	196.667	86.6667	56.6667	263.333	
272.69921	60	70	90	90	100	80	143.333	123.333	86.6667	83.3333	193.333	100	50	250	
272.84082	53.3333	73.3333	96.6667	80	90	93.3333	133.333	126.667	96.6667	93.3333	173.333	93.3333	53.3333	253.333	
272.98242	50	73.3333	76.6667	76.6667	96.6667	90	143.333	120	96.6667	100	186.667	93.3333	60	243.333	
273.12402	56.6667	73.3333	86.6667	90	103.333	96.6667	126.667	116.667	100	76.6667	173.333	106.667	46.6667	253.333	
273.26563	73.3333	73.3333	96.6667	83.3333	100	96.6667	133.333	120	90	86.6667	186.667	103.333	50	263.333	
273.40723	50	90	90	86.6667	90	86.6667	150	120	86.6667	70	170	100	46.6667	250	
273.54883	66.6667	90	96.6667	80	90	83.3333	140	110	80	86.6667	173.333	110	50	236.667	
273.69043	73.3333	73.3333	90	83.3333	93.3333	100	136.667	130	83.3333	76.6667	180	100	46.6667	250	
273.83204	56.6667	70	96.6667	83.3333	93.3333	93.3333	136.667	116.667	83.3333	80	173.333	90	40	260	
273.97364	56.6667	76.6667	86.6667	90	96.6667	90	146.667	120	90	80	173.333	100	53.3333	263.333	
274.11524	56.6667	76.6667	90	76.6667	93.3333	93.3333	130	110	83.3333	73.3333	180	96.6667	43.3333	246.667	
274.25685	60	60	86.6667	86.6667	96.6667	96.6667	133.333	113.333	86.6667	73.3333	200	93.3333	63.3333	250	
274.39845	66.6667	73.3333	90	90	93.3333	100	133.333	116.667	86.6667	76.6667	180	93.3333	53.3333	256.667	
274.54005	63.3333	76.6667	96.6667	90	100	96.6667	140	116.667	86.6667	76.6667	170	90	50	243.333	
274.68166	53.3333	70	80	80	93.3333	96.6667	120	113.333	86.6667	76.6667	156.667	86.6667	50	226.667	
274.82326	60	83.3333	100	96.6667	96.6667	96.6667	136.667	106.667	83.3333	70	170	90	46.6667	253.333	
274.96486	66.6667	66.6667	90	90	96.6667	86.6667	133.333	120	90	83.3333	160	93.3333	46.6667	253.333	
275.10647	56.6667	76.6667	93.3333	86.6667	96.6667	93.3333	126.667	103.333	90	73.3333	183.333	86.6667	50	256.667	
275.24807	56.6667	80	86.6667	90	100	86.6667	126.667	123.333	93.3333	80	166.667	90	50	230	
275.38967	56.6667	83.3333	86.6667	93.3333	93.3333	93.3333	123.333	123.333	83.3333	80	180	86.6667	36.6667	246.667	
275.53127	66.6667	76.6667	100	76.6667	96.6667	93.3333	130	116.667	83.3333	76.6667	180	93.3333	43.3333	260	
275.67288	60	76.6667	83.3333	80	93.3333	93.3333	130	116.667	83.3333	83.3333	170	90	66.6667	256.667	
275.81448	70	73.3333	93.3333	83.3333	93.3333	96.6667	126.667	113.333	86.6667	80	173.333	83.3333	50	253.333	
275.95608	60	73.3333	86.6667	76.6667	93.3333	86.6667	143.333	106.667	86.6667	76.6667	166.667	103.333	43.3333	256.667	
276.09769	63.3333	83.3333	90	80	96.6667	90	123.333	113.333	86.6667	80	173.333	113.333	70	230	
276.23929	53.3333	70	90	70	80	86.6667	140	103.333	90	83.3333	170	80	50	246.667	
276.38089	63.3333	70	83.3333	73.3333	90	90	140	116.667	83.3333	76.6667	170	110	43.3333	243.333	
276.52249	60	66.6667	100	93.3333	93.3333	83.3333	133.333	93.3333	100	80	166.667	86.6667	50	250	
276.6641	60	76.6667	86.6667	70	103.333	93.3333	123.333	103.333	86.6667	63.3333	170	96.6667	43.3333	256.667	
276.8057	60	56.6667	93.3333	76.6667	96.6667	96.6667	136.667	120	90	86.6667	166.667	103.333	43.3333	256.667	
276.9473	66.6667	76.6667	100	83.3333	103.333	90	123.333	120	86.6667	70	173.333	100	43.3333	233.333	
277.08891	66.6667	63.3333	80	96.6667	103.333	96.6667	126.667	113.333	80	63.3333	180	96.6667	50	240	
277.23051	56.6667	76.6667	90	76.6667	100	90	126.667	106.667	80	76.6667	170	90	60	243.333	
277.37211	53.3333	80	96.6667	83.3333	103.333	90	120	113.333	80	80	173.333	103.333	46.6667	270	
277.51372	66.6667	73.3333	96.6667	83.3333	90	90	133.333	100	86.6667	56.6667	170	83.3333	50	246.667	
277.65532	73.3333	80	86.6667	76.6667	90	96.6667	116.667	120	80	76.6667	170	90	26.6667	246.667	
277.79692	76.6667	70	83.3333	83.3333	96.6667	100	130	120	76.6667	83.3333	170	103.333	53.3333	240	
277.93852	60	63.3333	90	80	86.6667	96.6667	130	113.333	93.3333	60	170	96.6667	43.3333	246.667	
278.08013	60	63.3333	86.6667	83.3333	96.6667	90	126.667	106.667	80	70	163.333	103.333	30	250	
278.22173	63.3333	73.3333	80	73.3333	103.333	96.6667	103.333	106.667	86.6667	76.6667	170	96.6667	53.3333	243.333	
278.36333	66.6667	73.3333	90	80	83.3333	83.3333	133.333	106.667	80	73.3333	180	96.6667	50	236.667	
278.50494	53.3333	76.6667	90	66.6667	83.3333	90	120	110	83.3333	60	160	100	50	226.667	
278.64654	63.3333	66.6667	70	86.6667	90	103.333	123.333	113.333	83.3333	73.3333	170	100	36.6667	226.667	
278.78814	63.3333	80	93.3333	83.3333	93.3333	96.6667	123.333	93.3333	90	60	173.333	93.3333	46.6667	260	
278.92975	60	60	83.3333	83.3333	86.6667	93.3333	126.667	106.667	93.3333	70	173.333	113.333	56.6667	233.333	
279.07135	60	73.3333	93.3333	83.3333	93.3333	90	130	110	86.6667	66.6667	183.333	100	56.6667	230	
279.21295	43.3333	90	100	73.3333	90	100	120	116.667	86.6667	70	163.333	96.6667	46.6667	236.667	
279.35456	40	80	83.3333	90	86.6667	90	130	106.667	76.6667	66.6667	170	113.333	63.3333	243.333	
279.49616	50	80	80	73.3333	93.3333	83.3333	130	106.667	93.3333	66.6667	170	90	40	226.667	
279.63776	63.3333	73.3333	90	83.3333	90	106.667	113.333	103.333	83.3333	86.6667	183.333	83.3333	43.3333	243.333	
279.77936	50	86.6667	96.6667	73.3333	93.3333	96.6667	123.333	116.667	93.3333	53.3333	176.667	96.6667	46.6667	246.667	
279.92097	50	73.3333	96.6667	70	90	96.6667	116.667	100	83.3333	70	166.667	86.6667	60	233.333	
280.06257	53.3333	70	90	93.3333	86.6667	90	133.333	110	90	70	186.667	93.3333	40	236.667	
280.20417	56.6667	63.3333	90	90	100	96.6667	133.333	93.3333	90	66.6667	193.333	96.6667	50	240	
280.34578	40	66.6667	86.6667	66.6667	93.3333	90	126.667	113.333	70	70	183.333	90	40	230	
280.48738	53.3333	70	90	83.3333	96.6667	96.6667	123.333	106.667	83.3333	70	166.667	86.6667	36.6667	233.333	
280.62898	46.6667	63.3333	100	83.3333	103.333	100	123.333	110	93.3333	70	170	90	53.3333	230	
280.77058	56.6667	56.6667	83.3333	70	93.3333	96.6667	123.333	106.667	86.6667	80	173.333	83.3333	46.6667	240	
280.91219	53.3333	73.3333	86.6667	70	96.6667	90	120	116.667	70	66.6667	173.333	93.3333	40	243.333	
281.05379	63.3333	43.3333	90	60	100	103.333	126.667	103.333	76.6667	66.6667	176.667	86.6667	46.6667	243.333	
281.19539	50	73.3333	93.3333	80	106.667	96.6667	120	93.3333	83.3333	56.6667	166.667	90	50	240	
281.337	60	56.6667	93.3333	76.6667	103.333	83.3333	123.333	120	83.3333	76.6667	163.333	83.3333	50	243.333	
281.4786	60	66.6667	90	86.6667	86.6667	90	123.333	120	86.6667	76.6667	170	86.6667	43.3333	236.667	
281.6202	53.3333	66.6667	70	66.6667	83.3333	90	113.333	100	90	63.3333	160	106.667	43.3333	236.667	
281.76181	53.3333	63.3333	86.6667	86.6667	103.333	90	123.333	106.667	76.6667	66.6667	166.667	86.6667	63.3333	250	
281.90341	66.6667	80	80	76.6667	86.6667	83.3333	120	110	83.3333	70	173.333	90	46.6667	250	
282.04501	56.6667	76.6667	96.6667	76.6667	86.6667	90	110	106.667	73.3333	66.6667	180	96.6667	46.6667	240	
282.18661	43.3333	60	93.3333	73.3333	96.6667	86.6667	120	100	83.3333	66.6667	166.667	90	36.6667	233.333	
282.32822	60	86.6667	93.3333	86.6667	90	106.667	126.667	96.6667	76.6667	60	170	96.6667	53.3333	220	
282.46982	60	63.3333	93.3333	90	103.333	93.3333	123.333	116.667	86.6667	70	183.333	90	43.3333	243.333	
282.61142	50	70	93.3333	73.3333	103.333	93.3333	113.333	116.667	76.6667	63.3333	176.667	90	43.3333	243.333	
282.75303	66.6667	53.3333	90	83.3333	90	86.6667	116.667	96.6667	86.6667	60	173.333	83.3333	56.6667	246.667	
282.89463	60	73.3333	86.6667	83.3333	93.3333	96.6667	106.667	106.667	76.6667	56.6667	166.667	83.3333	43.3333	243.333	
283.03623	46.6667	60	80	63.3333	96.6667	93.3333	116.667	113.333	90	56.6667	170	83.3333	60	216.667	
283.17784	53.3333	63.3333	76.6667	83.3333	93.3333	90	130	110	80	76.6667	180	90	53.3333	236.667	
283.31944	56.6667	66.6667	86.6667	83.3333	90	93.3333	130	110	83.3333	76.6667	173.333	86.6667	50	236.667	
283.46104	63.3333	66.6667	80	80	96.6667	103.333	113.333	103.333	70	63.3333	180	86.6667	30	246.667	
283.60264	56.6667	63.3333	73.3333	73.3333	86.6667	93.3333	120	113.333	83.3333	73.3333	176.667	80	53.3333	226.667	
283.74425	53.3333	66.6667	93.3333	66.6667	83.3333	86.6667	113.333	96.6667	70	70	173.333	80	56.6667	233.333	
283.88585	46.6667	70	86.6667	80	86.6667	83.3333	120	96.6667	73.3333	73.3333	176.667	73.3333	40	256.667	
284.02745	56.6667	66.6667	80	80	96.6667	90	110	106.667	80	66.6667	186.667	83.3333	50	236.667	
284.16906	63.3333	70	90	83.3333	93.3333	73.3333	120	116.667	80	70	170	83.3333	43.3333	250	
284.31066	56.6667	76.6667	86.6667	86.6667	73.3333	96.6667	123.333	110	80	70	166.667	83.3333	36.6667	243.333	
284.45226	56.6667	70	80	80	103.333	96.6667	120	120	90	73.3333	153.333	80	53.3333	223.333	
284.59387	50	80	83.3333	73.3333	93.3333	83.3333	123.333	106.667	86.6667	66.6667	183.333	76.6667	43.3333	236.667	
284.73547	50	73.3333	90	70	90	90	110	116.667	83.3333	76.6667	166.667	86.6667	60	223.333	
284.87707	43.3333	73.3333	83.3333	76.6667	100	93.3333	123.333	106.667	80	70	183.333	90	50	250	
285.01867	50	63.3333	93.3333	76.6667	93.3333	90	113.333	120	83.3333	60	166.667	90	50	213.333	
285.16028	50	76.6667	83.3333	80	86.6667	86.6667	126.667	116.667	73.3333	76.6667	176.667	73.3333	46.6667	213.333	
285.30188	46.6667	70	83.3333	86.6667	83.3333	90	120	110	76.6667	66.6667	166.667	90	43.3333	216.667	
285.44348	63.3333	60	93.3333	73.3333	93.3333	86.6667	126.667	113.333	80	70	176.667	80	46.6667	230	
285.58509	46.6667	66.6667	86.6667	80	96.6667	70	120	113.333	73.3333	66.6667	156.667	96.6667	46.6667	226.667	
285.72669	50	73.3333	83.3333	70	93.3333	93.3333	120	103.333	93.3333	73.3333	173.333	90	56.6667	230	
285.86829	53.3333	60	83.3333	93.3333	80	93.3333	116.667	110	86.6667	56.6667	173.333	86.6667	46.6667	236.667	
286.0099	60	66.6667	90	76.6667	103.333	83.3333	116.667	113.333	90	56.6667	156.667	96.6667	53.3333	233.333	
286.1515	50	63.3333	96.6667	76.6667	83.3333	76.6667	126.667	103.333	100	60	160	83.3333	40	220	
286.2931	56.6667	60	93.3333	80	90	93.3333	120	103.333	83.3333	60	163.333	86.6667	56.6667	230	
286.43471	56.6667	56.6667	90	90	83.3333	93.3333	116.667	103.333	80	63.3333	163.333	76.6667	33.3333	250	
286.57631	46.6667	76.6667	86.6667	86.6667	96.6667	93.3333	126.667	96.6667	80	70	173.333	96.6667	40	240	
286.71791	63.3333	53.3333	83.3333	70	93.3333	83.3333	113.333	106.667	90	73.3333	166.667	80	36.6667	230	
286.85951	46.6667	70	83.3333	80	96.6667	83.3333	110	110	83.3333	76.6667	163.333	90	50	230	
287.00112	50	60	83.3333	86.6667	86.6667	100	120	100	86.6667	70	163.333	83.3333	46.6667	236.667	
287.14272	36.6667	63.3333	73.3333	80	103.333	96.6667	126.667	113.333	90	66.6667	153.333	86.6667	43.3333	233.333	
287.28432	43.3333	70	86.6667	76.6667	93.3333	90	123.333	130	83.3333	66.6667	173.333	76.6667	33.3333	253.333	
287.42593	50	63.3333	80	76.6667	90	96.6667	120	103.333	83.3333	66.6667	173.333	90	36.6667	246.667	
287.56753	50	60	90	83.3333	90	100	130	106.667	83.3333	70	160	86.6667	46.6667	223.333	
287.70913	53.3333	60	73.3333	86.6667	93.3333	93.3333	133.333	116.667	76.6667	60	163.333	83.3333	46.6667	243.333	
287.85073	56.6667	76.6667	86.6667	86.6667	90	106.667	120	113.333	93.3333	70	176.667	80	40	233.333	
287.99234	46.6667	63.3333	80	73.3333	86.6667	93.3333	123.333	113.333	70	76.6667	153.333	86.6667	53.3333	233.333	
288.13394	46.6667	70	86.6667	73.3333	100	93.3333	126.667	110	86.6667	70	163.333	83.3333	46.6667	230	
288.27554	36.6667	66.6667	86.6667	80	93.3333	96.6667	120	100	66.6667	73.3333	173.333	80	43.3333	246.667	
288.41715	46.6667	66.6667	80	83.3333	93.3333	90	126.667	100	90	60	170	83.3333	50	220	
288.55875	56.6667	70	93.3333	90	93.3333	93.3333	126.667	116.667	83.3333	63.3333	153.333	73.3333	43.3333	226.667	
288.70035	50	66.6667	86.6667	83.3333	96.6667	96.6667	130	106.667	73.3333	66.6667	160	76.6667	43.3333	233.333	
288.84196	46.6667	60	80	70	90	100	120	120	80	63.3333	163.333	83.3333	46.6667	253.333	
288.98356	53.3333	73.3333	90	73.3333	93.3333	96.6667	116.667	116.667	86.6667	83.3333	156.667	83.3333	43.3333	236.667	
289.12516	50	73.3333	93.3333	76.6667	110	90	126.667	103.333	76.6667	70	173.333	83.3333	50	230	
289.26676	43.3333	70	86.6667	86.6667	96.6667	93.3333	130	113.333	86.6667	63.3333	180	86.6667	50	236.667	
289.40837	43.3333	63.3333	90	73.3333	96.6667	100	133.333	110	83.3333	70	163.333	93.3333	43.3333	236.667	
289.54997	46.6667	63.3333	86.6667	70	90	83.3333	126.667	103.333	76.6667	73.3333	173.333	90	36.6667	233.333	
289.69157	43.3333	63.3333	83.3333	86.6667	110	93.3333	126.667	120	83.3333	70	183.333	80	43.3333	226.667	
289.83318	56.6667	60	90	86.6667	90	100	113.333	100	90	76.6667	163.333	90	46.6667	240	
289.97478	53.3333	63.3333	80	86.6667	80	103.333	123.333	113.333	83.3333	70	180	90	36.6667	233.333	
290.11638	50	63.3333	100	80	90	96.6667	136.667	120	80	53.3333	153.333	86.6667	33.3333	216.667	
290.25799	50	76.6667	93.3333	90	100	106.667	130	106.667	76.6667	63.3333	180	96.6667	53.3333	230	
290.39959	63.3333	63.3333	76.6667	76.6667	86.6667	83.3333	123.333	96.6667	70	63.3333	160	80	40	223.333	
290.54119	46.6667	66.6667	96.6667	86.6667	96.6667	96.6667	116.667	110	76.6667	70	166.667	76.6667	46.6667	240	
290.68279	50	63.3333	93.3333	80	96.6667	86.6667	133.333	113.333	93.3333	86.6667	176.667	76.6667	53.3333	230	
290.8244	43.3333	63.3333	86.6667	83.3333	93.3333	100	133.333	113.333	76.6667	76.6667	170	76.6667	40	240	
290.966	50	60	90	90	86.6667	96.6667	140	100	93.3333	70	163.333	76.6667	43.3333	230	
291.1076	56.6667	73.3333	76.6667	80	100	106.667	126.667	96.6667	73.3333	66.6667	173.333	86.6667	43.3333	220	
291.24921	43.3333	63.3333	93.3333	66.6667	86.6667	90	113.333	106.667	80	60	166.667	80	43.3333	230	
291.39081	50	66.6667	90	83.3333	96.6667	103.333	110	100	70	73.3333	170	73.3333	40	223.333	
291.53241	63.3333	66.6667	96.6667	76.6667	90	96.6667	123.333	103.333	73.3333	60	186.667	73.3333	46.6667	240	
291.67402	56.6667	63.3333	100	73.3333	80	86.6667	113.333	103.333	86.6667	63.3333	160	80	46.6667	233.333	
291.81562	50	70	93.3333	83.3333	80	86.6667	126.667	96.6667	86.6667	56.6667	160	76.6667	33.3333	216.667	
291.95722	43.3333	56.6667	86.6667	90	96.6667	93.3333	116.667	123.333	76.6667	76.6667	160	76.6667	50	213.333	
292.09882	56.6667	63.3333	76.6667	73.3333	96.6667	100	113.333	123.333	60	56.6667	173.333	80	33.3333	233.333	
292.24043	46.6667	56.6667	93.3333	76.6667	93.3333	100	140	106.667	63.3333	76.6667	160	70	43.3333	223.333	
292.38203	53.3333	60	83.3333	76.6667	103.333	86.6667	130	106.667	83.3333	73.3333	166.667	70	53.3333	226.667	
292.52363	43.3333	73.3333	93.3333	90	76.6667	103.333	103.333	113.333	80	63.3333	163.333	80	53.3333	220	
292.66524	33.3333	66.6667	90	90	90	96.6667	123.333	130	80	73.3333	173.333	66.6667	40	226.667	
292.80684	40	66.6667	83.3333	83.3333	100	106.667	140	113.333	73.3333	63.3333	160	76.6667	33.3333	236.667	
292.94844	36.6667	63.3333	86.6667	80	90	93.3333	123.333	100	90	70	156.667	60	46.6667	233.333	
293.09005	53.3333	63.3333	90	80	76.6667	86.6667	123.333	103.333	80	56.6667	170	70	36.6667	233.333	
293.23165	46.6667	60	86.6667	80	83.3333	80	116.667	106.667	83.3333	66.6667	163.333	70	40	233.333	
293.37325	43.3333	60	86.6667	83.3333	106.667	90	116.667	100	83.3333	70	163.333	56.6667	30	230	
293.51486	46.6667	70	80	86.6667	83.3333	80	113.333	110	73.3333	76.6667	170	76.6667	43.3333	203.333	
293.65646	40	60	90	76.6667	96.6667	93.3333	126.667	110	73.3333	83.3333	173.333	76.6667	40	223.333	
293.79806	40	63.3333	93.3333	86.6667	93.3333	83.3333	120	106.667	66.6667	70	176.667	73.3333	36.6667	200	
293.93966	40	63.3333	90	73.3333	86.6667	83.3333	116.667	103.333	73.3333	56.6667	166.667	83.3333	26.6667	223.333	
294.08127	50	63.3333	86.6667	70	73.3333	90	116.667	96.6667	73.3333	66.6667	163.333	63.3333	36.6667	210	
294.22287	53.3333	63.3333	83.3333	86.6667	93.3333	100	130	110	80	66.6667	170	83.3333	40	213.333	
294.36447	43.3333	56.6667	90	63.3333	96.6667	90	110	96.6667	80	70	156.667	73.3333	26.6667	213.333	
294.50608	46.6667	73.3333	90	86.6667	83.3333	96.6667	123.333	96.6667	73.3333	60	156.667	56.6667	40	203.333	
294.64768	40	53.3333	83.3333	83.3333	93.3333	76.6667	123.333	106.667	80	73.3333	160	83.3333	40	216.667	
294.78928	43.3333	70	96.6667	66.6667	83.3333	86.6667	103.333	123.333	73.3333	66.6667	173.333	73.3333	40	216.667	
294.93088	50	60	86.6667	80	83.3333	83.3333	120	86.6667	76.6667	60	170	60	43.3333	200	
295.07249	46.6667	66.6667	103.333	86.6667	90	83.3333	116.667	86.6667	76.6667	56.6667	160	60	26.6667	210	
295.21409	36.6667	56.6667	93.3333	76.6667	90	80	130	106.667	73.3333	70	170	66.6667	36.6667	203.333	
295.35569	40	63.3333	96.6667	86.6667	90	83.3333	120	110	86.6667	53.3333	153.333	60	36.6667	216.667	
295.4973	46.6667	50	86.6667	86.6667	100	93.3333	110	106.667	70	56.6667	146.667	53.3333	30	213.333	
295.6389	43.3333	56.6667	86.6667	73.3333	93.3333	80	113.333	83.3333	70	53.3333	146.667	60	46.6667	210	
295.7805	40	60	96.6667	63.3333	83.3333	93.3333	126.667	103.333	86.6667	63.3333	150	46.6667	33.3333	210	
295.92211	53.3333	70	83.3333	83.3333	90	86.6667	123.333	100	66.6667	60	153.333	60	36.6667	210	
296.06371	33.3333	56.6667	86.6667	76.6667	90	86.6667	136.667	93.3333	66.6667	73.3333	166.667	53.3333	26.6667	233.333	
296.20531	50	56.6667	90	66.6667	90	90	123.333	100	73.3333	60	156.667	53.3333	26.6667	206.667	
296.34691	43.3333	50	96.6667	73.3333	86.6667	76.6667	120	96.6667	70	53.3333	150	50	26.6667	216.667	
296.48852	40	56.6667	83.3333	83.3333	86.6667	80	113.333	93.3333	63.3333	50	136.667	50	30	210	
296.63012	36.6667	66.6667	83.3333	73.3333	90	90	120	90	66.6667	60	153.333	43.3333	30	203.333	
296.77172	30	66.6667	83.3333	66.6667	86.6667	86.6667	120	93.3333	66.6667	43.3333	160	30	23.3333	196.667	
296.91333	36.6667	53.3333	96.6667	73.3333	80	83.3333	120	100	63.3333	53.3333	163.333	50	30	200	
297.05493	43.3333	60	80	66.6667	90	100	120	100	70	46.6667	123.333	46.6667	26.6667	203.333	
297.19653	36.6667	50	83.3333	63.3333	83.3333	90	113.333	100	73.3333	60	150	26.6667	16.6667	200	
297.33814	33.3333	63.3333	90	73.3333	86.6667	86.6667	113.333	96.6667	73.3333	46.6667	140	46.6667	30	183.333	
297.47974	50	56.6667	80	80	100	86.6667	116.667	96.6667	66.6667	46.6667	153.333	33.3333	26.6667	183.333	
297.62134	33.3333	60	83.3333	76.6667	83.3333	86.6667	110	90	70	36.6667	143.333	40	23.3333	180	
297.76295	36.6667	63.3333	73.3333	70	83.3333	83.3333	126.667	86.6667	63.3333	56.6667	156.667	43.3333	26.6667	193.333	
297.90455	30	36.6667	80	70	86.6667	86.6667	106.667	100	56.6667	50	163.333	30	26.6667	196.667	
298.04615	26.6667	56.6667	80	76.6667	86.6667	86.6667	123.333	90	70	63.3333	143.333	30	13.3333	196.667	
298.18775	30	60	80	66.6667	90	90	126.667	103.333	76.6667	60	143.333	40	33.3333	213.333	
298.32936	33.3333	40	83.3333	66.6667	73.3333	73.3333	130	96.6667	56.6667	53.3333	136.667	30	13.3333	200	
298.47096	26.6667	46.6667	96.6667	76.6667	80	73.3333	123.333	80	66.6667	46.6667	143.333	33.3333	13.3333	196.667	
298.61256	46.6667	50	90	83.3333	83.3333	80	133.333	93.3333	63.3333	46.6667	153.333	40	10	203.333	
298.75417	30	46.6667	83.3333	73.3333	83.3333	93.3333	120	103.333	73.3333	50	146.667	26.6667	13.3333	196.667	
298.89577	30	46.6667	83.3333	56.6667	83.3333	80	120	90	70	46.6667	133.333	36.6667	13.3333	193.333	
299.03737	40	50	83.3333	73.3333	83.3333	73.3333	120	96.6667	76.6667	43.3333	136.667	40	16.6667	193.333	
299.17897	36.6667	46.6667	93.3333	66.6667	90	90	123.333	93.3333	73.3333	53.3333	146.667	33.3333	20	203.333	
299.32058	40	46.6667	90	80	90	70	113.333	96.6667	73.3333	50	160	30	23.3333	186.667	
299.46218	36.6667	66.6667	83.3333	70	80	83.3333	130	93.3333	60	50	153.333	23.3333	20	193.333	
299.60378	36.6667	56.6667	86.6667	76.6667	80	80	120	90	66.6667	50	143.333	40	13.3333	190	
299.74539	30	43.3333	86.6667	63.3333	76.6667	86.6667	116.667	86.6667	76.6667	43.3333	150	26.6667	20	183.333	
299.88699	30	56.6667	70	73.3333	80	83.3333	106.667	90	70	50	146.667	26.6667	13.3333	190	
300.02859	26.6667	56.6667	90	70	93.3333	83.3333	110	100	66.6667	46.6667	156.667	30	23.3333	183.333	
300.1702	40	53.3333	76.6667	83.3333	80	76.6667	116.667	100	70	56.6667	140	33.3333	16.6667	186.667	
300.3118	30	53.3333	86.6667	56.6667	76.6667	80	116.667	96.6667	83.3333	56.6667	143.333	20	23.3333	186.667	
300.4534	23.3333	56.6667	73.3333	66.6667	80	80	120	90	76.6667	53.3333	150	23.3333	16.6667	176.667	
300.59501	40	53.3333	80	73.3333	86.6667	76.6667	113.333	90	73.3333	53.3333	156.667	26.6667	16.6667	190	
300.73661	33.3333	60	80	66.6667	90	73.3333	130	100	66.6667	36.6667	146.667	33.3333	20	186.667	
300.87821	30	56.6667	80	76.6667	86.6667	76.6667	106.667	86.6667	66.6667	56.6667	150	26.6667	20	180	
301.01981	40	53.3333	73.3333	70	86.6667	86.6667	116.667	93.3333	66.6667	46.6667	150	26.6667	13.3333	173.333	
301.16142	23.3333	43.3333	80	70	86.6667	80	120	90	60	46.6667	143.333	30	20	186.667	
301.30302	20	50	80	73.3333	73.3333	86.6667	123.333	83.3333	56.6667	46.6667	170	26.6667	20	196.667	
301.44462	26.6667	50	70	60	76.6667	86.6667	126.667	83.3333	66.6667	33.3333	153.333	23.3333	23.3333	196.667	
301.58623	43.3333	53.3333	93.3333	73.3333	73.3333	90	120	100	60	43.3333	153.333	30	13.3333	196.667	
301.72783	33.3333	56.6667	73.3333	66.6667	73.3333	63.3333	123.333	100	63.3333	43.3333	163.333	33.3333	10	190	
301.86943	40	43.3333	76.6667	76.6667	83.3333	90	120	93.3333	76.6667	46.6667	153.333	36.6667	10	180	
302.01103	26.6667	63.3333	86.6667	60	83.3333	86.6667	106.667	86.6667	66.6667	43.3333	150	23.3333	20	186.667	
302.15264	33.3333	60	90	70	96.6667	86.6667	120	93.3333	63.3333	43.3333	146.667	30	16.6667	176.667	
302.29424	36.6667	60	83.3333	63.3333	80	80	123.333	83.3333	63.3333	50	143.333	30	23.3333	193.333	
302.43584	33.3333	46.6667	76.6667	73.3333	86.6667	90	116.667	83.3333	70	46.6667	143.333	30	20	180	
302.57745	33.3333	53.3333	86.6667	60	86.6667	80	113.333	80	66.6667	40	160	36.6667	16.6667	190	
302.71905	33.3333	50	90	73.3333	70	93.3333	116.667	100	60	43.3333	153.333	36.6667	13.3333	183.333	
302.86065	30	66.6667	73.3333	70	83.3333	90	126.667	103.333	70	46.6667	163.333	30	23.3333	193.333	
303.00226	30	46.6667	80	63.3333	80	76.6667	126.667	110	63.3333	46.6667	166.667	33.3333	30	206.667	
303.14386	33.3333	56.6667	93.3333	70	80	80	120	113.333	70	56.6667	140	26.6667	13.3333	196.667	
303.28546	26.6667	50	83.3333	76.6667	73.3333	83.3333	110	93.3333	63.3333	43.3333	163.333	40	16.6667	190	
303.42706	40	63.3333	96.6667	66.6667	80	76.6667	120	106.667	76.6667	53.3333	166.667	30	6.66667	203.333	
303.56867	36.6667	63.3333	90	73.3333	80	86.6667	116.667	96.6667	70	53.3333	170	33.3333	16.6667	180	
303.71027	43.3333	60	90	66.6667	90	76.6667	120	100	63.3333	56.6667	150	36.6667	10	213.333	
303.85187	40	46.6667	80	70	86.6667	86.6667	123.333	90	76.6667	50	160	30	20	200	
303.99348	26.6667	43.3333	73.3333	63.3333	76.6667	90	126.667	103.333	80	60	150	16.6667	13.3333	196.667	
304.13508	50	53.3333	76.6667	76.6667	80	76.6667	126.667	93.3333	66.6667	53.3333	160	30	20	193.333	
304.27668	36.6667	66.6667	80	76.6667	80	83.3333	133.333	103.333	73.3333	70	173.333	43.3333	26.6667	200	
304.41829	50	56.6667	90	66.6667	76.6667	96.6667	120	100	76.6667	66.6667	186.667	26.6667	23.3333	193.333	
304.55989	46.6667	66.6667	93.3333	70	80	90	140	110	70	63.3333	196.667	36.6667	20	200	
304.70149	40	50	83.3333	76.6667	93.3333	90	136.667	123.333	86.6667	70	200	36.6667	20	206.667	
304.8431	36.6667	50	86.6667	73.3333	93.3333	100	166.667	130	90	60	206.667	40	26.6667	196.667	
304.9847	36.6667	63.3333	80	66.6667	90	93.3333	156.667	130	100	70	210	36.6667	13.3333	210	
305.1263	40	70	96.6667	83.3333	83.3333	113.333	173.333	156.667	113.333	76.6667	226.667	40	20	216.667	
305.2679	40	60	93.3333	80	96.6667	103.333	176.667	153.333	103.333	90	236.667	50	30	210	
305.40951	43.3333	60	110	100	103.333	113.333	210	166.667	106.667	103.333	266.667	50	33.3333	213.333	
305.55111	43.3333	70	93.3333	80	123.333	100	216.667	196.667	96.6667	100	300	60	50	216.667	
305.69271	46.6667	76.6667	86.6667	90	96.6667	136.667	256.667	213.333	120	116.667	330	70	46.6667	226.667	
305.83432	50	76.6667	103.333	106.667	133.333	133.333	270	216.667	123.333	106.667	393.333	63.3333	56.6667	226.667	
305.97592	63.3333	80	100	110	136.667	150	296.667	243.333	143.333	113.333	436.667	73.3333	43.3333	250	
306.11752	63.3333	96.6667	116.667	120	160	176.667	320	260	130	120	506.667	73.3333	60	256.667	
306.25912	56.6667	90	130	156.667	160	196.667	350	273.333	143.333	100	610	93.3333	66.6667	273.333	
306.40073	63.3333	96.6667	146.667	130	180	186.667	363.333	273.333	150	103.333	670	103.333	73.3333	290	
306.54233	66.6667	100	146.667	150	186.667	210	393.333	283.333	146.667	110	763.333	116.667	70	303.333	
306.68393	60	116.667	160	163.333	196.667	196.667	393.333	286.667	140	113.333	846.667	136.667	83.3333	316.667	
306.82554	73.3333	106.667	150	176.667	196.667	190	396.667	280	146.667	103.333	896.667	120	93.3333	343.333	
306.96714	60	130	153.333	160	200	210	380	266.667	143.333	113.333	950	133.333	93.3333	343.333	
307.10874	53.3333	123.333	153.333	163.333	183.333	206.667	393.333	280	130	96.6667	963.333	143.333	93.3333	333.333	
307.25035	76.6667	126.667	153.333	150	183.333	193.333	360	253.333	126.667	110	913.333	123.333	103.333	340	
307.39195	60	120	160	153.333	186.667	206.667	360	270	143.333	116.667	910	116.667	86.6667	333.333	
307.53355	73.3333	120	150	160	180	186.667	376.667	263.333	153.333	110	870	123.333	96.6667	333.333	
307.67516	66.6667	100	143.333	156.667	183.333	183.333	356.667	273.333	143.333	123.333	846.667	103.333	80	326.667	
307.81676	70	126.667	146.667	146.667	190	193.333	373.333	270	130	123.333	850	106.667	76.6667	326.667	
307.95836	76.6667	116.667	156.667	146.667	183.333	203.333	370	266.667	140	90	876.667	113.333	93.3333	313.333	
308.09996	73.3333	96.6667	156.667	156.667	190	200	386.667	270	146.667	113.333	913.333	123.333	90	336.667	
308.24157	76.6667	96.6667	153.333	163.333	180	193.333	363.333	276.667	130	100	906.667	116.667	76.6667	320	
308.38317	66.6667	116.667	143.333	156.667	176.667	186.667	393.333	290	123.333	113.333	856.667	123.333	76.6667	340	
308.52477	63.3333	106.667	146.667	153.333	180	190	343.333	273.333	133.333	110	876.667	116.667	93.3333	323.333	
308.66638	56.6667	113.333	133.333	166.667	170	180	370	263.333	133.333	100	890	106.667	100	346.667	
308.80798	50	120	150	150	183.333	180	350	276.667	130	113.333	876.667	110	76.6667	330	
308.94958	60	113.333	146.667	143.333	196.667	176.667	380	260	140	110	886.667	110	100	336.667	
309.09118	73.3333	123.333	156.667	166.667	183.333	183.333	376.667	270	130	103.333	856.667	123.333	90	336.667	
309.23279	63.3333	113.333	166.667	166.667	183.333	186.667	360	256.667	143.333	116.667	883.333	113.333	90	313.333	
309.37439	66.6667	123.333	153.333	156.667	190	190	353.333	270	140	93.3333	873.333	113.333	93.3333	350	
309.51599	66.6667	130	160	160	186.667	193.333	360	263.333	136.667	100	846.667	113.333	93.3333	300	
309.6576	63.3333	110	146.667	150	190	176.667	376.667	280	150	106.667	840	96.6667	73.3333	326.667	
309.7992	56.6667	116.667	146.667	150	193.333	180	386.667	290	146.667	106.667	866.667	116.667	100	333.333	
309.9408	56.6667	116.667	156.667	143.333	176.667	193.333	373.333	273.333	140	113.333	876.667	113.333	90	320	
310.08241	66.6667	110	153.333	156.667	203.333	193.333	376.667	256.667	140	116.667	880	126.667	83.3333	326.667	
310.22401	76.6667	126.667	153.333	153.333	190	200	366.667	266.667	146.667	106.667	883.333	106.667	83.3333	326.667	
310.36561	66.6667	113.333	153.333	150	183.333	183.333	370	270	153.333	113.333	890	110	90	333.333	
310.50721	66.6667	120	156.667	176.667	193.333	210	380	270	140	120	890	123.333	93.3333	323.333	
310.64882	63.3333	100	140	160	186.667	186.667	360	250	130	106.667	876.667	103.333	90	310	
310.79042	60	106.667	146.667	156.667	186.667	193.333	363.333	270	130	123.333	883.333	116.667	90	320	
310.93202	70	113.333	160	143.333	186.667	203.333	366.667	273.333	146.667	100	866.667	96.6667	90	323.333	
311.07363	63.3333	123.333	146.667	143.333	193.333	196.667	376.667	276.667	143.333	106.667	860	110	90	316.667	
311.21523	70	120	150	150	180	193.333	356.667	256.667	150	110	840	113.333	80	313.333	
311.35683	66.6667	130	150	150	186.667	196.667	393.333	270	133.333	110	816.667	106.667	110	320	
311.49844	66.6667	116.667	160	150	200	190	356.667	246.667	133.333	110	880	103.333	83.3333	330	
311.64004	73.3333	116.667	133.333	153.333	190	196.667	363.333	263.333	130	116.667	870	106.667	90	310	
311.78164	70	123.333	160	166.667	186.667	200	373.333	273.333	143.333	123.333	856.667	113.333	83.3333	306.667	
311.92325	73.3333	120	123.333	163.333	186.667	190	356.667	276.667	146.667	103.333	850	126.667	93.3333	306.667	
312.06485	60	103.333	143.333	163.333	183.333	183.333	363.333	270	140	116.667	866.667	110	90	300	
312.20645	60	110	143.333	146.667	170	200	363.333	273.333	143.333	113.333	856.667	116.667	83.3333	313.333	
312.34805	63.3333	116.667	140	156.667	180	193.333	363.333	263.333	140	100	883.333	130	100	323.333	
312.48966	70	106.667	163.333	156.667	196.667	203.333	366.667	280	140	106.667	863.333	106.667	96.6667	323.333	
312.63126	60	130	136.667	153.333	186.667	173.333	366.667	263.333	143.333	110	886.667	126.667	83.3333	320	
312.77286	70	110	150	156.667	190	190	353.333	260	133.333	103.333	866.667	113.333	93.3333	313.333	
312.91447	73.3333	123.333	143.333	163.333	200	203.333	360	260	130	100	890	113.333	80	330	
313.05607	73.3333	140	160	150	200	193.333	376.667	280	136.667	113.333	843.333	113.333	86.6667	303.333	
313.19767	63.3333	120	156.667	146.667	190	186.667	380	290	156.667	120	893.333	116.667	93.3333	320	
313.33927	53.3333	123.333	160	163.333	180	190	373.333	273.333	150	106.667	843.333	103.333	76.6667	326.667	
313.48088	63.3333	123.333	156.667	170	196.667	183.333	363.333	286.667	146.667	110	870	123.333	86.6667	316.667	
313.62248	70	123.333	136.667	163.333	183.333	193.333	366.667	283.333	140	96.6667	876.667	116.667	90	300	
313.76408	63.3333	110	130	153.333	180	183.333	356.667	283.333	133.333	103.333	883.333	116.667	83.3333	313.333	
313.90569	66.6667	123.333	153.333	163.333	193.333	196.667	353.333	266.667	150	113.333	870	106.667	90	320	
314.04729	70	106.667	143.333	163.333	183.333	200	376.667	273.333	133.333	113.333	876.667	106.667	83.3333	326.667	
314.18889	60	113.333	143.333	150	176.667	186.667	363.333	283.333	150	106.667	900	100	90	300	
314.3305	60	123.333	153.333	146.667	180	173.333	380	280	163.333	100	873.333	126.667	93.3333	323.333	
314.4721	70	130	146.667	150	190	200	366.667	276.667	143.333	100	873.333	110	83.3333	310	
314.6137	66.6667	113.333	146.667	173.333	186.667	203.333	370	273.333	143.333	113.333	896.667	110	86.6667	316.667	
314.7553	56.6667	113.333	146.667	153.333	173.333	190	356.667	256.667	160	113.333	890	116.667	86.6667	316.667	
314.89691	70	123.333	150	143.333	183.333	200	376.667	266.667	143.333	113.333	883.333	120	83.3333	326.667	
315.03851	56.6667	113.333	150	156.667	193.333	186.667	363.333	256.667	133.333	103.333	886.667	106.667	83.3333	336.667	
315.18011	56.6667	126.667	146.667	140	180	176.667	393.333	270	143.333	113.333	873.333	120	83.3333	330	
315.32172	60	116.667	143.333	150	186.667	196.667	363.333	260	126.667	113.333	886.667	120	103.333	323.333	
315.46332	63.3333	106.667	156.667	166.667	180	186.667	353.333	266.667	150	103.333	860	116.667	80	300	
315.60492	60	110	150	153.333	180	180	370	256.667	146.667	120	876.667	126.667	90	320	
315.74653	66.6667	123.333	160	163.333	180	193.333	353.333	273.333	150	113.333	883.333	123.333	93.3333	320	
315.88813	66.6667	113.333	150	160	193.333	193.333	373.333	270	143.333	103.333	880	126.667	73.3333	323.333	
316.02973	46.6667	113.333	166.667	150	193.333	176.667	380	286.667	130	110	870	93.3333	86.6667	310	
316.17133	63.3333	116.667	153.333	146.667	186.667	203.333	353.333	266.667	133.333	120	876.667	113.333	80	283.333	
316.31294	66.6667	113.333	153.333	156.667	196.667	196.667	353.333	270	143.333	106.667	866.667	113.333	100	323.333	
316.45454	60	130	150	143.333	190	200	366.667	266.667	133.333	100	883.333	113.333	93.3333	310	
316.59614	70	110	150	153.333	186.667	203.333	370	280	126.667	106.667	880	113.333	90	280	
316.73775	60	123.333	150	166.667	190	190	376.667	253.333	136.667	96.6667	856.667	106.667	83.3333	283.333	
316.87935	73.3333	130	160	143.333	190	203.333	383.333	280	156.667	106.667	856.667	123.333	80	293.333	
317.02095	73.3333	116.667	146.667	136.667	180	186.667	370	260	143.333	116.667	886.667	123.333	83.3333	313.333	
317.16256	53.3333	106.667	156.667	160	180	193.333	376.667	260	153.333	106.667	880	140	96.6667	300	
317.30416	56.6667	123.333	143.333	153.333	203.333	196.667	373.333	283.333	150	116.667	846.667	110	83.3333	303.333	
317.44576	56.6667	106.667	146.667	160	200	200	356.667	260	143.333	113.333	870	123.333	76.6667	313.333	
317.58736	56.6667	113.333	146.667	146.667	210	193.333	373.333	250	150	103.333	853.333	123.333	90	300	
317.72897	66.6667	110	153.333	150	193.333	203.333	383.333	276.667	153.333	106.667	886.667	120	90	303.333	
317.87057	50	123.333	166.667	160	193.333	176.667	360	270	153.333	110	873.333	116.667	86.6667	286.667	
318.01217	66.6667	110	163.333	136.667	176.667	186.667	376.667	286.667	143.333	103.333	876.667	123.333	70	303.333	
318.15378	56.6667	130	146.667	156.667	183.333	180	360	276.667	146.667	113.333	883.333	126.667	100	296.667	
318.29538	53.3333	120	163.333	156.667	193.333	190	363.333	266.667	140	110	850	110	90	296.667	
318.43698	53.3333	103.333	156.667	146.667	190	196.667	356.667	280	133.333	113.333	856.667	106.667	93.3333	303.333	
318.57859	53.3333	116.667	153.333	156.667	186.667	180	356.667	280	143.333	96.6667	866.667	126.667	73.3333	290	
318.72019	63.3333	126.667	166.667	146.667	193.333	196.667	350	260	163.333	103.333	886.667	120	93.3333	296.667	
318.86179	56.6667	130	170	150	186.667	196.667	386.667	293.333	143.333	106.667	880	113.333	80	290	
319.0034	66.6667	130	160	146.667	176.667	193.333	353.333	266.667	146.667	110	890	116.667	90	310	
319.145	76.6667	116.667	143.333	153.333	176.667	186.667	360	276.667	156.667	113.333	883.333	123.333	93.3333	313.333	
319.2866	56.6667	113.333	160	150	190	190	336.667	280	136.667	120	853.333	123.333	76.6667	286.667	
319.4282	63.3333	116.667	173.333	143.333	180	190	343.333	280	136.667	100	886.667	113.333	90	296.667	
319.56981	63.3333	123.333	170	156.667	186.667	186.667	350	283.333	143.333	120	870	126.667	76.6667	290	
319.71141	70	126.667	166.667	123.333	170	176.667	340	280	153.333	113.333	883.333	113.333	90	303.333	
319.85301	50	133.333	166.667	136.667	180	190	340	283.333	140	100	856.667	123.333	90	286.667	
319.99462	66.6667	136.667	156.667	130	180	183.333	350	286.667	140	110	896.667	116.667	76.6667	293.333	
320.13622	46.6667	130	166.667	136.667	170	190	370	280	136.667	100	870	116.667	90	293.333	
320.27782	56.6667	130	153.333	156.667	173.333	190	363.333	286.667	126.667	113.333	893.333	106.667	80	310	
320.41942	60	133.333	163.333	140	166.667	186.667	346.667	263.333	136.667	113.333	863.333	120	90	300	
320.56103	63.3333	126.667	160	126.667	163.333	190	336.667	273.333	140	96.6667	860	133.333	90	286.667	
320.70263	43.3333	133.333	156.667	143.333	176.667	183.333	323.333	276.667	136.667	113.333	870	120	90	286.667	
320.84423	43.3333	140	150	160	180	180	356.667	273.333	140	116.667	903.333	120	100	303.333	
320.98584	56.6667	130	163.333	136.667	166.667	180	323.333	263.333	140	110	890	120	96.6667	300	
321.12744	60	130	156.667	136.667	170	193.333	350	256.667	130	106.667	880	130	86.6667	293.333	
321.26904	46.6667	126.667	173.333	140	170	173.333	323.333	250	140	113.333	906.667	120	96.6667	276.667	
321.41065	56.6667	130	166.667	133.333	173.333	183.333	350	263.333	146.667	110	903.333	126.667	80	290	
321.55225	46.6667	136.667	180	140	176.667	166.667	366.667	270	156.667	113.333	873.333	126.667	83.3333	293.333	
321.69385	56.6667	150	166.667	160	180	160	333.333	260	140	120	856.667	116.667	93.3333	293.333	
321.83545	76.6667	130	173.333	160	180	180	333.333	270	140	106.667	870	120	93.3333	293.333	
321.97706	66.6667	153.333	170	143.333	163.333	190	353.333	270	153.333	120	880	123.333	76.6667	296.667	
322.11866	56.6667	133.333	163.333	140	173.333	173.333	330	270	146.667	110	880	120	90	286.667	
322.26026	46.6667	153.333	166.667	140	190	170	360	253.333	133.333	110	880	113.333	90	290	
322.40187	56.6667	160	183.333	150	173.333	180	333.333	266.667	130	96.6667	870	120	86.6667	290	
322.54347	63.3333	153.333	180	143.333	160	180	346.667	263.333	150	106.667	873.333	113.333	93.3333	303.333	
322.68507	66.6667	153.333	190	143.333	186.667	180	343.333	263.333	133.333	113.333	883.333	130	93.3333	303.333	
322.82668	60	150	170	150	186.667	183.333	363.333	250	126.667	120	900	103.333	93.3333	286.667	
322.96828	56.6667	163.333	180	143.333	166.667	173.333	350	270	126.667	110	886.667	126.667	93.3333	293.333	
323.10988	60	163.333	186.667	150	190	170	346.667	260	140	116.667	880	120	96.6667	273.333	
323.25149	63.3333	150	196.667	133.333	193.333	173.333	356.667	246.667	133.333	120	883.333	113.333	90	286.667	
323.39309	60	163.333	186.667	140	176.667	193.333	350	256.667	150	113.333	896.667	136.667	100	276.667	
323.53469	63.3333	160	203.333	136.667	173.333	186.667	346.667	266.667	126.667	103.333	913.333	126.667	90	300	
323.67629	56.6667	166.667	210	140	183.333	173.333	360	240	140	110	903.333	106.667	86.6667	280	
323.8179	50	163.333	200	136.667	183.333	180	356.667	256.667	123.333	103.333	883.333	123.333	86.6667	283.333	
323.9595	76.6667	156.667	203.333	146.667	176.667	176.667	356.667	243.333	136.667	110	883.333	103.333	96.6667	286.667	
324.1011	50	160	213.333	143.333	186.667	176.667	346.667	260	116.667	103.333	900	106.667	80	286.667	
324.24271	56.6667	173.333	216.667	143.333	183.333	186.667	366.667	246.667	143.333	106.667	896.667	110	80	290	
324.38431	56.6667	170	216.667	146.667	180	183.333	346.667	260	130	110	906.667	113.333	83.3333	310	
324.52591	63.3333	170	220	140	193.333	180	343.333	260	133.333	110	880	120	90	273.333	
324.66751	56.6667	186.667	213.333	146.667	173.333	196.667	343.333	246.667	120	110	873.333	116.667	86.6667	266.667	
324.80912	50	180	226.667	143.333	190	173.333	370	250	140	96.6667	880	126.667	90	303.333	
324.95072	50	153.333	223.333	146.667	183.333	196.667	383.333	240	123.333	103.333	913.333	123.333	90	280	
325.09232	53.3333	183.333	213.333	160	200	186.667	340	260	120	103.333	910	126.667	80	296.667	
325.23393	66.6667	186.667	216.667	153.333	183.333	180	346.667	283.333	133.333	106.667	946.667	126.667	83.3333	306.667	
325.37553	66.6667	183.333	246.667	140	203.333	183.333	326.667	250	140	113.333	896.667	123.333	100	280	
325.51713	56.6667	183.333	250	150	196.667	190	360	253.333	126.667	113.333	910	130	106.667	283.333	
325.65874	66.6667	176.667	253.333	146.667	196.667	193.333	360	253.333	130	100	896.667	123.333	100	293.333	
325.80034	56.6667	200	256.667	140	206.667	196.667	336.667	236.667	133.333	93.3333	900	123.333	83.3333	293.333	
325.94194	66.6667	180	263.333	143.333	186.667	180	370	253.333	126.667	106.667	906.667	130	86.6667	303.333	
326.08355	60	200	270	153.333	186.667	176.667	350	226.667	143.333	106.667	906.667	103.333	100	293.333	
326.22515	66.6667	203.333	260	163.333	190	190	330	253.333	126.667	103.333	870	113.333	106.667	296.667	
326.36675	70	206.667	280	153.333	193.333	193.333	343.333	253.333	123.333	106.667	896.667	123.333	96.6667	306.667	
326.50835	66.6667	206.667	293.333	146.667	206.667	200	363.333	270	156.667	116.667	886.667	106.667	83.3333	293.333	
326.64996	56.6667	203.333	286.667	153.333	193.333	196.667	353.333	246.667	130	123.333	913.333	106.667	90	293.333	
326.79156	63.3333	193.333	300	153.333	216.667	183.333	353.333	280	126.667	120	916.667	126.667	93.3333	270	
326.93316	63.3333	206.667	296.667	163.333	210	176.667	366.667	246.667	123.333	103.333	920	110	96.6667	296.667	
327.07477	70	186.667	320	146.667	183.333	200	346.667	250	136.667	103.333	940	130	76.6667	296.667	
327.21637	60	203.333	303.333	163.333	190	193.333	366.667	250	126.667	110	926.667	120	103.333	276.667	
327.35797	66.6667	200	310	156.667	210	193.333	343.333	236.667	133.333	103.333	960	123.333	83.3333	290	
327.49957	63.3333	203.333	313.333	163.333	190	186.667	370	253.333	133.333	110	960	120	76.6667	273.333	
327.64118	70	216.667	340	153.333	173.333	203.333	356.667	240	120	106.667	936.667	113.333	80	283.333	
327.78278	60	196.667	343.333	156.667	193.333	180	350	266.667	146.667	93.3333	953.333	116.667	93.3333	276.667	
327.92438	70	203.333	330	166.667	213.333	203.333	376.667	233.333	126.667	103.333	940	116.667	100	296.667	
328.06599	63.3333	200	343.333	163.333	206.667	183.333	366.667	266.667	130	110	973.333	113.333	93.3333	286.667	
328.20759	66.6667	216.667	350	156.667	213.333	186.667	356.667	260	133.333	113.333	956.667	136.667	90	283.333	
328.34919	70	213.333	356.667	163.333	220	193.333	356.667	263.333	130	96.6667	966.667	120	80	290	
328.4908	60	210	373.333	163.333	200	210	376.667	250	130	96.6667	976.667	136.667	103.333	280	
328.6324	73.3333	196.667	363.333	153.333	206.667	190	346.667	253.333	146.667	110	963.333	96.6667	86.6667	280	
328.774	66.6667	203.333	363.333	173.333	213.333	203.333	366.667	243.333	143.333	96.6667	973.333	110	96.6667	276.667	
328.9156	66.6667	213.333	370	163.333	213.333	203.333	356.667	253.333	130	103.333	966.667	133.333	100	283.333	
329.05721	70	220	356.667	173.333	210	183.333	363.333	253.333	140	110	1006.67	126.667	106.667	293.333	
329.19881	60	220	390	163.333	210	183.333	350	260	140	103.333	933.333	120	83.3333	283.333	
329.34041	66.6667	210	383.333	160	223.333	193.333	370	256.667	136.667	93.3333	970	113.333	90	283.333	
329.48202	73.3333	203.333	396.667	150	213.333	186.667	363.333	260	130	110	946.667	110	100	280	
329.62362	63.3333	213.333	410	163.333	206.667	216.667	366.667	253.333	133.333	106.667	993.333	120	86.6667	263.333	
329.76522	76.6667	223.333	400	160	190	190	373.333	243.333	123.333	93.3333	983.333	116.667	93.3333	280	
329.90683	66.6667	226.667	436.667	170	210	206.667	373.333	256.667	143.333	100	983.333	103.333	86.6667	306.667	
330.04843	76.6667	236.667	433.333	166.667	216.667	200	373.333	240	120	120	976.667	116.667	86.6667	290	
330.19003	63.3333	240	443.333	153.333	220	210	376.667	243.333	140	106.667	960	120	96.6667	286.667	
330.33164	70	230	453.333	180	220	183.333	380	266.667	150	106.667	963.333	113.333	90	276.667	
330.47324	66.6667	246.667	466.667	176.667	213.333	203.333	390	243.333	123.333	103.333	983.333	126.667	96.6667	273.333	
330.61484	80	246.667	453.333	166.667	220	213.333	386.667	263.333	126.667	110	1010	123.333	86.6667	276.667	
330.75644	70	246.667	456.667	156.667	213.333	200	353.333	260	143.333	113.333	993.333	116.667	83.3333	283.333	
330.89805	80	250	486.667	173.333	230	193.333	380	280	130	100	1000	123.333	80	266.667	
331.03965	76.6667	233.333	470	176.667	233.333	220	366.667	280	143.333	110	1036.67	120	96.6667	283.333	
331.18125	76.6667	243.333	486.667	170	220	216.667	370	260	133.333	96.6667	1043.33	123.333	83.3333	296.667	
331.32286	60	240	500	186.667	223.333	210	400	266.667	133.333	106.667	1036.67	123.333	96.6667	276.667	
331.46446	73.3333	233.333	513.333	186.667	243.333	216.667	396.667	263.333	133.333	110	1060	126.667	86.6667	276.667	
331.60606	76.6667	243.333	536.667	183.333	250	200	393.333	266.667	146.667	126.667	1060	130	96.6667	280	
331.74766	73.3333	246.667	536.667	166.667	233.333	223.333	396.667	246.667	150	100	1040	133.333	96.6667	293.333	
331.88927	83.3333	210	523.333	170	226.667	223.333	403.333	256.667	146.667	113.333	1080	130	96.6667	286.667	
332.03087	76.6667	233.333	540	173.333	246.667	220	423.333	260	140	116.667	1126.67	120	96.6667	290	
332.17247	70	230	550	186.667	240	216.667	380	256.667	136.667	116.667	1153.33	126.667	93.3333	293.333	
332.31408	66.6667	216.667	513.333	193.333	230	216.667	416.667	270	156.667	110	1123.33	113.333	103.333	300	
332.45568	73.3333	223.333	560	180	240	220	410	263.333	153.333	126.667	1136.67	136.667	86.6667	283.333	
332.59728	70	213.333	536.667	183.333	236.667	213.333	403.333	266.667	146.667	130	1150	130	90	280	
332.73889	86.6667	223.333	540	176.667	233.333	210	416.667	280	150	123.333	1126.67	136.667	90	296.667	
332.88049	66.6667	220	540	176.667	240	223.333	406.667	256.667	150	106.667	1123.33	116.667	106.667	280	
333.02209	73.3333	213.333	536.667	180	253.333	233.333	406.667	266.667	150	120	1150	130	96.6667	306.667	
333.1637	76.6667	206.667	550	180	230	220	386.667	270	160	116.667	1173.33	120	116.667	290	
333.3053	60	233.333	556.667	160	226.667	223.333	413.333	263.333	150	133.333	1173.33	136.667	90	300	
333.4469	60	223.333	560	193.333	253.333	236.667	396.667	263.333	156.667	106.667	1160	126.667	116.667	303.333	
333.5885	73.3333	200	570	200	226.667	230	410	276.667	153.333	116.667	1146.67	116.667	103.333	290	
333.73011	73.3333	216.667	550	190	230	213.333	413.333	266.667	160	106.667	1143.33	116.667	106.667	293.333	
333.87171	70	223.333	583.333	183.333	263.333	226.667	416.667	263.333	176.667	113.333	1163.33	126.667	100	303.333	
334.01331	76.6667	243.333	566.667	183.333	256.667	216.667	400	256.667	160	130	1160	120	103.333	303.333	
334.15492	63.3333	223.333	546.667	190	240	236.667	410	273.333	143.333	113.333	1140	120	103.333	290	
334.29652	70	240	593.333	186.667	243.333	223.333	410	263.333	150	116.667	1140	130	116.667	276.667	
334.43812	76.6667	236.667	586.667	210	243.333	216.667	403.333	280	146.667	110	1133.33	133.333	103.333	320	
334.57972	70	243.333	586.667	183.333	236.667	226.667	410	266.667	163.333	120	1123.33	113.333	100	296.667	
334.72133	70	243.333	613.333	193.333	246.667	226.667	390	280	153.333	110	1120	126.667	120	296.667	
334.86293	66.6667	260	616.667	183.333	240	233.333	443.333	276.667	130	116.667	1123.33	123.333	103.333	296.667	
335.00453	80	260	620	193.333	230	233.333	413.333	273.333	156.667	123.333	1160	123.333	93.3333	283.333	
335.14614	76.6667	263.333	636.667	200	233.333	233.333	423.333	256.667	160	116.667	1130	120	93.3333	280	
335.28774	70	266.667	693.333	186.667	250	223.333	416.667	276.667	163.333	123.333	1183.33	130	110	293.333	
335.42934	73.3333	270	700	190	253.333	236.667	436.667	280	153.333	120	1133.33	133.333	110	293.333	
335.57095	76.6667	246.667	680	183.333	270	236.667	450	266.667	146.667	126.667	1206.67	126.667	100	300	
335.71255	86.6667	236.667	693.333	193.333	260	233.333	443.333	283.333	170	123.333	1216.67	120	110	300	
335.85415	73.3333	273.333	730	216.667	263.333	240	450	290	156.667	133.333	1240	130	103.333	286.667	
335.99575	76.6667	266.667	706.667	206.667	260	230	440	286.667	150	126.667	1266.67	133.333	110	310	
336.13736	80	266.667	706.667	220	280	226.667	426.667	286.667	180	120	1270	123.333	103.333	293.333	
336.27896	70	240	713.333	193.333	263.333	233.333	450	266.667	176.667	120	1343.33	116.667	93.3333	290	
336.42056	80	236.667	720	216.667	273.333	253.333	450	296.667	166.667	150	1393.33	120	110	303.333	
336.56217	86.6667	230	716.667	206.667	276.667	246.667	446.667	300	163.333	133.333	1406.67	126.667	110	280	
336.70377	80	233.333	723.333	223.333	280	250	443.333	283.333	170	136.667	1450	136.667	106.667	290	
336.84537	90	230	733.333	206.667	283.333	253.333	446.667	296.667	163.333	136.667	1463.33	126.667	120	296.667	
336.98698	76.6667	226.667	693.333	210	276.667	283.333	460	260	163.333	133.333	1553.33	126.667	123.333	303.333	
337.12858	73.3333	216.667	713.333	210	266.667	243.333	453.333	293.333	170	156.667	1606.67	113.333	106.667	280	
337.27018	60	216.667	720	230	283.333	260	436.667	286.667	166.667	140	1603.33	143.333	130	296.667	
337.41179	83.3333	220	686.667	210	276.667	266.667	456.667	296.667	176.667	153.333	1603.33	126.667	130	286.667	
337.55339	73.3333	226.667	680	216.667	286.667	263.333	450	303.333	186.667	136.667	1660	126.667	130	313.333	
337.69499	73.3333	226.667	700	213.333	280	253.333	473.333	326.667	173.333	140	1683.33	136.667	123.333	293.333	
337.83659	83.3333	220	703.333	223.333	280	243.333	470	290	190	163.333	1650	133.333	130	306.667	
337.9782	80	213.333	710	220	280	256.667	473.333	303.333	173.333	160	1676.67	126.667	116.667	300	
338.1198	73.3333	216.667	696.667	206.667	290	263.333	463.333	296.667	196.667	153.333	1640	126.667	123.333	296.667	
338.2614	73.3333	246.667	710	200	273.333	256.667	460	300	190	160	1656.67	150	120	293.333	
338.40301	73.3333	233.333	693.333	203.333	293.333	276.667	476.667	306.667	176.667	156.667	1686.67	116.667	123.333	303.333	
338.54461	80	240	686.667	230	286.667	266.667	473.333	296.667	163.333	153.333	1640	120	130	306.667	
338.68621	73.3333	236.667	730	213.333	273.333	256.667	466.667	293.333	176.667	166.667	1596.67	123.333	133.333	306.667	
338.82781	83.3333	243.333	716.667	230	280	263.333	470	303.333	200	170	1576.67	120	133.333	296.667	
338.96942	66.6667	253.333	770	206.667	283.333	303.333	476.667	313.333	186.667	160	1543.33	133.333	140	306.667	
339.11102	73.3333	266.667	780	216.667	280	276.667	480	326.667	193.333	160	1533.33	133.333	136.667	306.667	
339.25262	83.3333	276.667	753.333	233.333	286.667	273.333	466.667	323.333	200	180	1483.33	140	116.667	323.333	
339.39423	83.3333	280	760	216.667	280	256.667	526.667	346.667	220	183.333	1493.33	130	130	310	
339.53583	76.6667	283.333	793.333	216.667	320	280	496.667	330	213.333	186.667	1436.67	143.333	126.667	303.333	
339.67743	86.6667	246.667	813.333	203.333	300	286.667	500	343.333	216.667	156.667	1450	130	120	303.333	
339.81904	80	276.667	836.667	210	303.333	303.333	506.667	373.333	230	180	1473.33	140	136.667	303.333	
339.96064	83.3333	276.667	826.667	230	296.667	283.333	516.667	380	236.667	170	1473.33	130	116.667	303.333	
340.10224	90	266.667	840	233.333	306.667	276.667	536.667	410	233.333	203.333	1446.67	136.667	116.667	310	
340.24384	83.3333	296.667	890	226.667	326.667	290	540	400	276.667	200	1483.33	130	103.333	313.333	
340.38545	93.3333	263.333	853.333	220	316.667	320	576.667	426.667	253.333	206.667	1530	130	120	330	
340.52705	86.6667	266.667	893.333	233.333	323.333	316.667	586.667	416.667	270	190	1596.67	140	130	276.667	
340.66865	93.3333	266.667	860	226.667	326.667	333.333	590	446.667	266.667	193.333	1693.33	140	110	303.333	
340.81026	93.3333	263.333	830	226.667	326.667	333.333	646.667	453.333	286.667	223.333	1730	126.667	136.667	323.333	
340.95186	93.3333	260	836.667	256.667	326.667	353.333	696.667	453.333	336.667	243.333	1780	146.667	123.333	323.333	
341.09346	100	253.333	810	250	353.333	360	800	476.667	350	220	1870	146.667	126.667	310	
341.23507	96.6667	243.333	806.667	236.667	333.333	393.333	883.333	513.333	410	230	1956.67	126.667	130	323.333	
341.37667	90	206.667	823.333	256.667	340	420	1043.33	533.333	406.667	243.333	2140	136.667	126.667	333.333	
341.51827	86.6667	230	820	243.333	356.667	480	1210	620	523.333	266.667	2190	130	126.667	300	
341.65987	93.3333	216.667	786.667	236.667	366.667	530	1440	700	640	263.333	2270	143.333	120	333.333	
341.80148	96.6667	223.333	760	233.333	380	613.333	1720	830	733.333	286.667	2376.67	126.667	126.667	336.667	
341.94308	86.6667	226.667	726.667	253.333	370	710	2023.33	980	876.667	293.333	2453.33	136.667	140	336.667	
342.08468	83.3333	213.333	743.333	253.333	370	876.667	2483.33	1183.33	1080	326.667	2563.33	146.667	156.667	336.667	
342.22629	86.6667	213.333	770	246.667	400	1083.33	2940	1493.33	1336.67	333.333	2776.67	146.667	156.667	343.333	
342.36789	83.3333	210	756.667	246.667	406.667	1280	3483.33	1846.67	1653.33	396.667	2950	140	156.667	370	
342.50949	90	230	763.333	256.667	413.333	1613.33	4050	2290	2006.67	493.333	2976.67	140	166.667	343.333	
342.6511	76.6667	233.333	763.333	266.667	490	1990	4746.67	2810	2446.67	580	2946.67	163.333	140	353.333	
342.7927	86.6667	280	733.333	270	520	2416.67	5446.67	3503.33	2970	680	3070	153.333	160	343.333	
342.9343	86.6667	286.667	740	276.667	620	2876.67	6090	4253.33	3570	836.667	3220	160	160	343.333	
343.0759	83.3333	263.333	793.333	263.333	756.667	3466.67	6776.67	5056.67	4180	1020	3490	166.667	156.667	366.667	
343.21751	83.3333	266.667	826.667	276.667	876.667	3913.33	7423.33	5896.67	4943.33	1243.33	3766.67	180	163.333	356.667	
343.35911	83.3333	273.333	896.667	276.667	1030	4493.33	7916.67	6716.67	5586.67	1523.33	4000	193.333	153.333	383.333	
343.50071	93.3333	290	856.667	310	1220	5006.67	8516.67	7490	6210	1843.33	3986.67	210	160	366.667	
343.64232	96.6667	303.333	896.667	353.333	1413.33	5496.67	8926.67	8160	6910	2170	4133.33	230	176.667	380	
343.78392	106.667	293.333	870	356.667	1690	6026.67	9260	8670	7523.33	2510	4313.33	240	163.333	363.333	
343.92552	100	313.333	926.667	356.667	2000	6590	9846.67	9220	8013.33	2866.67	4556.67	310	193.333	393.333	
344.06713	103.333	316.667	976.667	383.333	2276.67	7160	10380	9446.67	8410	3270	4970	330	160	380	
344.20873	110	300	986.667	406.667	2563.33	7843.33	10926.7	9696.67	8786.67	3710	5343.33	390	160	393.333	
344.35033	110	316.667	1053.33	446.667	2890	8333.33	11626.7	9956.67	8916.67	4136.67	5483.33	426.667	170	386.667	
344.49194	110	336.667	1013.33	536.667	3106.67	9030	12570	10053.3	9306.67	4550	5643.33	480	170	406.667	
344.63354	133.333	350	1023.33	610	3480	9810	13790	10336.7	9620	4956.67	5876.67	516.667	183.333	406.667	
344.77514	116.667	356.667	1060	650	3836.67	10520	15176.7	10796.7	9900	5283.33	6213.33	570	173.333	426.667	
344.91674	116.667	353.333	1106.67	693.333	4383.33	11420	17026.7	11586.7	10366.7	5700	6613.33	650	170	443.333	
345.05835	116.667	320	1063.33	756.667	4966.67	12446.7	19303.3	12756.7	10976.7	5996.67	7013.33	706.667	163.333	433.333	
345.19995	130	310	1110	830	5710	13933.3	22286.7	14206.7	12023.3	6330	7216.67	780	173.333	423.333	
345.34155	143.333	290	1096.67	920	6676.67	15576.7	25300	16056.7	13143.3	6596.67	7376.67	836.667	196.667	436.667	
345.48316	146.667	306.667	1086.67	1043.33	7716.67	17620	28783.3	18556.7	14453.3	6913.33	7716.67	850	186.667	450	
345.62476	136.667	320	1086.67	1136.67	9100	20076.7	32846.7	21560	16363.3	7333.33	8136.67	920	180	446.667	
345.76636	116.667	320	1086.67	1343.33	10513.3	22546.7	37183.3	24953.3	18670	7736.67	8456.67	973.333	186.667	466.667	
345.90796	123.333	303.333	1100	1596.67	12156.7	25843.3	41366.7	28726.7	21190	8226.67	8810	1023.33	183.333	460	
346.04957	113.333	260	1093.33	1966.67	13933.3	29056.7	45553.3	32840	23946.7	8863.33	9103.33	1063.33	203.333	473.333	
346.19117	120	250	1063.33	2463.33	16010	32800	49816.7	37370	26940	9630	9516.67	1146.67	203.333	480	
346.33277	120	266.667	1056.67	2996.67	18016.7	36386.7	53883.3	41563.3	30143.3	10706.7	10250	1203.33	206.667	473.333	
346.47438	120	270	1090	3666.67	20340	40433.3	57746.7	45680	33226.7	11846.7	11080	1323.33	200	486.667	
346.61598	123.333	293.333	1116.67	4506.67	22863.3	44800	61706.7	50016.7	36583.3	13576.7	12183.3	1410	200	496.667	
346.75758	90	280	1143.33	5280	25123.3	48543.3	64720	53343.3	39340	15226.7	12956.7	1560	196.667	500	
346.89919	120	263.333	1140	6216.67	27670	52590	67410	56886.7	42136.7	17013.3	13986.7	1676.67	230	510	
347.04079	113.333	240	1220	7226.67	30053.3	56386.7	69706.7	59210	44463.3	19206.7	15136.7	1830	216.667	500	
347.18239	116.667	230	1270	8280	32326.7	60176.7	71866.7	61540	46616.7	21326.7	16313.3	2083.33	220	526.667	
347.32399	106.667	253.333	1343.33	9260	34693.3	63503.3	73223.3	63283.3	48466.7	23916.7	17656.7	2283.33	213.333	523.333	
347.4656	113.333	270	1450	10270	36920	66413.3	74153.3	64246.7	49763.3	26223.3	19510	2593.33	206.667	546.667	
347.6072	113.333	303.333	1646.67	11450	39183.3	69216.7	74873.3	65126.7	50893.3	28756.7	21223.3	2840	230	513.333	
347.7488	100	316.667	1886.67	12500	41193.3	71706.7	75180	65100	51706.7	30866.7	22790	3166.67	270	536.667	
347.89041	96.6667	290	2213.33	13476.7	43183.3	73953.3	74543.3	65340	52220	32946.7	24383.3	3506.67	260	526.667	
348.03201	103.333	270	2533.33	14426.7	45283.3	75253.3	74236.7	65290	52310	34866.7	25783.3	3896.67	256.667	553.333	
348.17361	123.333	256.667	2940	15503.3	47370	76876.7	73826.7	64526.7	52420	36576.7	27146.7	4363.33	280	550	
348.31522	140	283.333	3333.33	16556.7	49513.3	78606.7	73170	63736.7	52723.3	38376.7	28580	4886.67	290	570	
348.45682	123.333	296.667	3790	17676.7	51566.7	79726.7	71980	63090	52470	39720	29696.7	5316.67	300	573.333	
348.59842	110	353.333	4243.33	18733.3	53963.3	80420	71200	62116.7	52030	40763.3	30983.3	5953.33	323.333	600	
348.74003	116.667	360	4773.33	20006.7	55943.3	80733.3	69883.3	61336.7	51876.7	41850	31970	6420	370	620	
348.88163	106.667	333.333	5190	21196.7	58446.7	80966.7	68006.7	60113.3	51346.7	42716.7	32723.3	7126.67	390	610	
349.02323	110	300	5636.67	22803.3	60460	80670	66713.3	58706.7	50706.7	43550	33253.3	7633.33	416.667	606.667	
349.16483	136.667	270	6200	24006.7	62566.7	80106.7	64336.7	56916.7	49940	44093.3	33823.3	8396.67	423.333	646.667	
349.30644	143.333	300	6746.67	25173.3	64076.7	78763.3	61893.3	55300	48896.7	44696.7	34276.7	8936.67	430	660	
349.44804	123.333	336.667	7363.33	26593.3	65803.3	77540	59066.7	53736.7	47870	44970	34633.3	9613.33	493.333	660	
349.58964	110	366.667	8030	28003.3	67220	75713.3	56480	51440	46713.3	45390	34710	10286.7	520	653.333	
349.73125	110	380	8786.67	29190	68443.3	73516.7	53540	49390	44943.3	45306.7	34786.7	10930	583.333	650	
349.87285	100	366.667	9660	30506.7	69206.7	71106.7	50860	46620	43426.7	45350	34643.3	11340	606.667	673.333	
350.01445	126.667	333.333	10716.7	32286.7	69346.7	68266.7	48116.7	44220	41283.3	45133.3	34446.7	11976.7	656.667	656.667	
350.15605	113.333	353.333	11583.3	33683.3	69463.3	64796.7	44843.3	41543.3	39703.3	44753.3	33950	12513.3	680	696.667	
350.29766	126.667	373.333	12690	35353.3	69196.7	61683.3	41770	38723.3	37320	44073.3	33370	12936.7	723.333	673.333	
350.43926	126.667	420	13793.3	36986.7	68200	58306.7	38650	35940	35230	43026.7	32883.3	13396.7	800	686.667	
350.58086	110	443.333	14926.7	38770	67333.3	54773.3	35746.7	33273.3	32623.3	42166.7	32133.3	13843.3	810	653.333	
350.72247	106.667	470	15813.3	40143.3	65830	51693.3	32926.7	30490	30306.7	40860	31323.3	14310	860	676.667	
350.86407	116.667	493.333	16800	41890	63770	48046.7	30230	27536.7	28013.3	39400	31013.3	14953.3	893.333	696.667	
351.00567	106.667	483.333	18040	43883.3	61753.3	44716.7	27693.3	25026.7	25443.3	37720	29883.3	15260	953.333	703.333	
351.14728	126.667	456.667	19073.3	45263.3	59166.7	41620	25100	22503.3	23090	35960	29103.3	15990	950	683.333	
351.28888	130	503.333	20190	47040	56446.7	38240	22740	20020	20860	33986.7	28106.7	16486.7	1040	680	
351.43048	106.667	520	21303.3	48250	54266.7	35040	20593.3	17840	18840	32273.3	27213.3	17023.3	1060	686.667	
351.57209	103.333	623.333	22393.3	49656.7	51750	32060	18596.7	15813.3	16953.3	30250	26226.7	17683.3	1123.33	696.667	
351.71369	86.6667	643.333	23690	51060	48646.7	28833.3	16790	13840	15066.7	28043.3	25536.7	17986.7	1170	666.667	
351.85529	90	766.667	24960	52070	46233.3	26250	15080	12156.7	13470	26403.3	24606.7	18440	1216.67	680	
351.99689	110	843.333	26256.7	52816.7	43616.7	23610	13390	10803.3	11916.7	24560	23960	18816.7	1246.67	683.333	
352.1385	106.667	956.667	27336.7	53533.3	41193.3	21250	11943.3	9423.33	10783.3	22873.3	23106.7	19203.3	1273.33	690	
352.2801	106.667	1113.33	28833.3	53850	38816.7	19013.3	10513.3	8230	9530	21390	22373.3	19640	1343.33	690	
352.4217	110	1306.67	29790	54030	36756.7	16980	9460	7276.67	8496.67	19890	21593.3	19776.7	1446.67	673.333	
352.56331	66.6667	1493.33	30806.7	53966.7	34423.3	14983.3	8293.33	6273.33	7510	18236.7	20600	19790	1450	633.333	
352.70491	106.667	1766.67	31933.3	53520	32446.7	13310	7430	5546.67	6740	17066.7	20043.3	19743.3	1540	666.667	
352.84651	103.333	2016.67	33053.3	52963.3	30570	11836.7	6590	4826.67	5953.33	16033.3	19350	19633.3	1643.33	660	
352.98811	110	2350	33940	52120	28616.7	10410	5826.67	4146.67	5286.67	14906.7	18550	19353.3	1706.67	663.333	
353.12972	110	2610	34616.7	51003.3	26836.7	9153.33	5193.33	3566.67	4680	13753.3	17836.7	18840	1730	690	
353.27132	116.667	2963.33	35290	49936.7	25096.7	8053.33	4636.67	3126.67	4103.33	12586.7	16880	18380	1850	643.333	
353.41292	120	3336.67	35946.7	48966.7	23306.7	7106.67	4080	2760	3593.33	11593.3	16046.7	17726.7	1913.33	650	
353.55453	106.667	3603.33	36766.7	47406.7	21803.3	6276.67	3650	2310	3150	10576.7	15173.3	17026.7	1966.67	623.333	
353.69613	106.667	3973.33	36770	45576.7	20286.7	5490	3233.33	1983.33	2736.67	9413.33	14213.3	16140	2046.67	643.333	
353.83773	103.333	4406.67	37296.7	43996.7	18693.3	4760	2910	1693.33	2316.67	8423.33	13276.7	15216.7	2136.67	603.333	
353.97934	113.333	4820	37716.7	42316.7	17323.3	4190	2593.33	1466.67	2020	7450	12200	14463.3	2166.67	603.333	
354.12094	106.667	5206.67	37730	40326.7	15773.3	3573.33	2313.33	1270	1760	6490	11306.7	13616.7	2240	586.667	
354.26254	103.333	5636.67	37983.3	38473.3	14523.3	3150	2053.33	1166.67	1493.33	5750	10480	12533.3	2250	573.333	
354.40414	113.333	6110	37860	36403.3	13136.7	2736.67	1890	1006.67	1246.67	4943.33	9516.67	11660	2346.67	533.333	
354.54575	133.333	6686.67	37856.7	34453.3	11793.3	2433.33	1760	956.667	1090	4170	8663.33	10716.7	2300	560	
354.68735	133.333	7190	37706.7	32743.3	10666.7	2183.33	1606.67	846.667	916.667	3506.67	7913.33	9880	2330	520	
354.82895	146.667	7676.67	37276.7	30836.7	9456.67	1900	1610	820	773.333	2953.33	7283.33	9096.67	2356.67	510	
354.97056	156.667	8386.67	37276.7	29113.3	8356.67	1773.33	1530	770	710	2423.33	6703.33	8193.33	2323.33	510	
355.11216	160	8890	36650	27056.7	7263.33	1583.33	1503.33	810	646.667	2086.67	6130	7410	2283.33	500	
355.25376	196.667	9603.33	36173.3	25183.3	6250	1510	1426.67	810	586.667	1666.67	5660	6543.33	2256.67	483.333	
355.39537	216.667	10173.3	35480	23550	5506.67	1413.33	1496.67	826.667	560	1416.67	5256.67	5806.67	2180	450	
355.53697	210	10863.3	34656.7	21823.3	4723.33	1403.33	1473.33	836.667	513.333	1180	4913.33	5073.33	2106.67	446.667	
355.67857	246.667	11446.7	34096.7	19986.7	4136.67	1376.67	1503.33	880	513.333	1020	4663.33	4450	2003.33	446.667	
355.82018	283.333	11996.7	32653.3	18383.3	3530	1360	1506.67	870	490	830	4440	3896.67	1980	426.667	
355.96178	320	12396.7	31166.7	16556.7	3043.33	1366.67	1533.33	963.333	523.333	713.333	4183.33	3270	1926.67	416.667	
356.10338	366.667	12826.7	30366.7	14700	2653.33	1356.67	1570	936.667	536.667	623.333	4120	2840	1810	400	
356.24498	396.667	13803.3	30006.7	13176.7	2370	1376.67	1566.67	966.667	570	520	4000	2443.33	1726.67	400	
356.38659	480	14610	29600	12140	2140	1396.67	1620	1003.33	590	480	3943.33	2103.33	1636.67	380	
356.52819	510	15200	28160	10933.3	1970	1406.67	1613.33	1083.33	606.667	443.333	3926.67	1766.67	1546.67	380	
356.66979	603.333	15676.7	26996.7	9490	1850	1476.67	1570	1076.67	646.667	403.333	3840	1553.33	1460	380	
356.8114	660	16460	25760	8410	1730	1466.67	1596.67	1150	633.333	376.667	3896.67	1306.67	1430	363.333	
356.953	776.667	16836.7	24263.3	7363.33	1600	1510	1613.33	1130	706.667	383.333	3760	1140	1313.33	386.667	
357.0946	826.667	17530	22733.3	6426.67	1580	1510	1633.33	1143.33	693.333	376.667	3906.67	973.333	1203.33	360	
357.2362	943.333	17920	21553.3	5636.67	1510	1506.67	1610	1170	753.333	390	3833.33	850	1080	363.333	
357.37781	1093.33	18443.3	20216.7	4866.67	1436.67	1510	1603.33	1186.67	766.667	383.333	3773.33	746.667	980	373.333	
357.51941	1210	18870	18816.7	4283.33	1396.67	1496.67	1566.67	1173.33	773.333	386.667	3716.67	673.333	926.667	360	
357.66101	1326.67	19203.3	17523.3	3713.33	1396.67	1486.67	1553.33	1193.33	813.333	413.333	3650	613.333	813.333	376.667	
357.80262	1473.33	19540	16363.3	3250	1383.33	1466.67	1496.67	1213.33	856.667	440	3666.67	560	693.333	346.667	
357.94422	1633.33	19810	15023.3	2820	1386.67	1456.67	1510	1196.67	880	463.333	3556.67	496.667	646.667	343.333	
358.08582	1813.33	20006.7	13973.3	2480	1393.33	1490	1456.67	1193.33	870	476.667	3503.33	470	563.333	340	
358.22743	1996.67	20046.7	12896.7	2176.67	1333.33	1416.67	1393.33	1186.67	850	496.667	3390	446.667	483.333	346.667	
358.36903	2150	20110	11963.3	1906.67	1323.33	1393.33	1390	1130	856.667	523.333	3403.33	423.333	443.333	316.667	
358.51063	2390	19980	10916.7	1713.33	1296.67	1376.67	1330	1143.33	870	536.667	3336.67	406.667	373.333	353.333	
358.65224	2596.67	19693.3	9993.33	1560	1310	1296.67	1316.67	1100	826.667	550	3180	380	333.333	353.333	
358.79384	2773.33	19470	9226.67	1433.33	1316.67	1250	1226.67	1086.67	876.667	553.333	3096.67	396.667	280	343.333	
358.93544	3050	18980	8440	1310	1230	1233.33	1196.67	1076.67	846.667	620	2970	366.667	240	313.333	
359.07704	3213.33	18463.3	7796.67	1246.67	1256.67	1176.67	1156.67	1013.33	890	573.333	2880	373.333	226.667	330	
359.21865	3493.33	17750	7116.67	1140	1226.67	1166.67	1076.67	1020	816.667	606.667	2803.33	383.333	203.333	323.333	
359.36025	3630	17093.3	6470	1143.33	1196.67	1073.33	1066.67	990	813.333	650	2776.67	386.667	170	343.333	
359.50185	3820	16283.3	5933.33	1153.33	1166.67	1073.33	960	973.333	790	666.667	2616.67	370	173.333	323.333	
359.64346	4013.33	15553.3	5376.67	1123.33	1166.67	1000	960	883.333	793.333	690	2540	380	146.667	306.667	
359.78506	4310	14583.3	4966.67	1063.33	1080	946.667	910	833.333	756.667	696.667	2490	380	146.667	326.667	
359.92666	4436.67	13506.7	4466.67	1113.33	1070	896.667	870	806.667	760	710	2436.67	393.333	143.333	310	
360.06826	4636.67	12520	4046.67	1120	1033.33	846.667	843.333	796.667	706.667	710	2326.67	396.667	123.333	326.667	
360.20987	4733.33	11430	3693.33	1083.33	983.333	773.333	776.667	733.333	696.667	770	2316.67	386.667	120	313.333	
360.35147	4866.67	10553.3	3313.33	1040	950	723.333	740	713.333	663.333	723.333	2236.67	410	123.333	316.667	
360.49307	4846.67	9513.33	3073.33	1060	906.667	690	716.667	690	646.667	730	2180	393.333	116.667	306.667	
360.63468	5060	8570	2840	1106.67	876.667	673.333	720	646.667	623.333	740	2100	400	116.667	313.333	
360.77628	5136.67	7693.33	2670	1100	836.667	606.667	646.667	603.333	576.667	770	2050	436.667	110	303.333	
360.91788	5046.67	6890	2433.33	1050	803.333	610	640	556.667	550	733.333	2003.33	410	123.333	306.667	
361.05949	5000	6083.33	2313.33	1040	763.333	560	623.333	546.667	503.333	726.667	1970	416.667	106.667	300	
361.20109	4993.33	5413.33	2216.67	1046.67	740	516.667	603.333	510	496.667	733.333	1916.67	400	113.333	280	
361.34269	4943.33	4766.67	2103.33	1026.67	723.333	530	596.667	456.667	433.333	746.667	1886.67	433.333	110	293.333	
361.48429	4873.33	4173.33	2000	1016.67	710	470	536.667	466.667	450	710	1820	416.667	123.333	293.333	
361.6259	4663.33	3686.67	1933.33	1010	673.333	443.333	543.333	426.667	396.667	706.667	1770	403.333	126.667	306.667	
361.7675	4496.67	3173.33	1880	926.667	650	443.333	530	433.333	366.667	696.667	1756.67	420	103.333	293.333	
361.9091	4426.67	2810	1816.67	936.667	613.333	400	493.333	403.333	360	656.667	1690	426.667	136.667	300	
362.05071	4113.33	2420	1770	930	596.667	410	500	366.667	340	680	1663.33	380	133.333	300	
362.19231	3943.33	2166.67	1703.33	900	553.333	373.333	483.333	373.333	296.667	633.333	1623.33	396.667	123.333	266.667	
362.33391	3690	1933.33	1626.67	860	520	353.333	473.333	363.333	293.333	606.667	1556.67	400	116.667	293.333	
362.47552	3476.67	1743.33	1553.33	836.667	510	360	480	346.667	273.333	583.333	1560	373.333	123.333	286.667	
362.61712	3240	1570	1553.33	776.667	480	330	463.333	320	270	563.333	1496.67	370	116.667	300	
362.75872	2990	1416.67	1480	766.667	450	326.667	473.333	330	260	533.333	1436.67	380	123.333	306.667	
362.90033	2733.33	1363.33	1416.67	733.333	440	323.333	426.667	326.667	236.667	510	1386.67	366.667	96.6667	293.333	
363.04193	2490	1246.67	1386.67	686.667	443.333	306.667	413.333	316.667	213.333	503.333	1366.67	310	113.333	296.667	
363.18353	2243.33	1130	1350	673.333	406.667	306.667	433.333	310	213.333	463.333	1343.33	306.667	126.667	276.667	
363.32513	2013.33	1096.67	1270	630	396.667	290	410	306.667	213.333	476.667	1313.33	296.667	136.667	276.667	
363.46674	1853.33	1020	1266.67	603.333	363.333	280	410	303.333	193.333	446.667	1263.33	290	126.667	286.667	
363.60834	1643.33	986.667	1230	550	350	273.333	426.667	283.333	183.333	403.333	1246.67	266.667	133.333	310	
363.74994	1426.67	946.667	1160	536.667	323.333	256.667	406.667	286.667	176.667	373.333	1210	263.333	140	286.667	
363.89155	1250	923.333	1136.67	506.667	346.667	270	410	290	176.667	346.667	1200	260	133.333	280	
364.03315	1106.67	856.667	1096.67	480	303.333	266.667	380	283.333	160	336.667	1123.33	270	113.333	303.333	
364.17475	973.333	796.667	1080	456.667	310	240	400	300	166.667	316.667	1120	226.667	123.333	286.667	
364.31635	836.667	786.667	1060	436.667	303.333	260	386.667	290	163.333	296.667	1106.67	236.667	113.333	293.333	
364.45796	746.667	743.333	1020	410	280	263.333	390	283.333	143.333	266.667	1106.67	216.667	120	280	
364.59956	620	710	953.333	386.667	280	256.667	370	273.333	166.667	290	1093.33	196.667	113.333	280	
364.74116	540	706.667	896.667	360	270	233.333	380	270	160	270	1090	186.667	136.667	310	
364.88277	470	706.667	893.333	343.333	270	243.333	383.333	256.667	143.333	240	1053.33	186.667	123.333	286.667	
365.02437	396.667	656.667	880	313.333	260	226.667	393.333	270	150	226.667	1036.67	186.667	123.333	300	
365.16597	340	660	833.333	296.667	260	230	376.667	260	153.333	213.333	1070	183.333	123.333	290	
365.30758	296.667	636.667	766.667	290	253.333	203.333	393.333	296.667	146.667	196.667	1050	170	126.667	270	
365.44918	256.667	620	760	296.667	250	240	376.667	256.667	150	190	1023.33	160	113.333	300	
365.59078	240	590	700	253.333	253.333	226.667	380	290	146.667	180	1016.67	143.333	106.667	286.667	
365.73238	206.667	613.333	690	253.333	243.333	233.333	370	266.667	130	173.333	1010	156.667	110	303.333	
365.87399	196.667	570	680	240	250	206.667	366.667	273.333	143.333	160	1006.67	156.667	136.667	286.667	
366.01559	180	570	636.667	243.333	236.667	216.667	386.667	276.667	120	163.333	1023.33	160	126.667	286.667	
366.15719	170	543.333	633.333	216.667	230	210	383.333	286.667	146.667	146.667	990	156.667	103.333	286.667	
366.2988	156.667	536.667	593.333	206.667	220	213.333	386.667	270	150	140	983.333	130	103.333	280	
366.4404	150	506.667	546.667	216.667	240	210	346.667	260	153.333	136.667	983.333	146.667	116.667	283.333	
366.582	163.333	500	513.333	196.667	220	213.333	346.667	270	140	146.667	976.667	146.667	110	290	
366.72361	146.667	513.333	500	220	216.667	213.333	350	283.333	150	140	993.333	133.333	110	283.333	
366.86521	143.333	500	466.667	193.333	226.667	213.333	340	276.667	133.333	140	980	126.667	106.667	276.667	
367.00681	150	470	450	176.667	213.333	210	340	280	143.333	113.333	1016.67	143.333	106.667	296.667	
367.14841	160	463.333	440	183.333	220	200	350	273.333	150	113.333	970	126.667	103.333	253.333	
367.29002	143.333	443.333	430	180	206.667	200	360	273.333	136.667	126.667	930	133.333	110	296.667	
367.43162	156.667	396.667	403.333	186.667	206.667	193.333	340	260	143.333	123.333	953.333	136.667	90	283.333	
367.57322	150	393.333	380	170	203.333	200	340	243.333	130	126.667	946.667	143.333	90	293.333	
367.71483	166.667	373.333	336.667	176.667	210	213.333	356.667	270	143.333	123.333	950	120	106.667	273.333	
367.85643	153.333	350	333.333	176.667	200	183.333	356.667	286.667	156.667	130	920	130	90	280	
367.99803	143.333	346.667	340	160	196.667	196.667	336.667	263.333	146.667	123.333	943.333	130	106.667	286.667	
368.13964	156.667	323.333	303.333	180	193.333	200	356.667	266.667	136.667	120	960	143.333	93.3333	303.333	
368.28124	153.333	313.333	283.333	166.667	203.333	190	376.667	266.667	136.667	123.333	936.667	136.667	93.3333	283.333	
368.42284	150	290	290	146.667	213.333	206.667	363.333	256.667	126.667	110	946.667	133.333	103.333	296.667	
368.56444	170	286.667	286.667	180	183.333	183.333	323.333	253.333	120	110	930	130	93.3333	263.333	
368.70605	160	256.667	263.333	170	200	183.333	363.333	256.667	150	113.333	966.667	140	90	286.667	
368.84765	143.333	263.333	260	156.667	176.667	176.667	323.333	253.333	140	120	910	136.667	83.3333	283.333	
368.98925	160	230	246.667	170	190	196.667	333.333	250	136.667	106.667	923.333	140	83.3333	286.667	
369.13086	160	226.667	246.667	180	186.667	180	346.667	253.333	130	116.667	910	133.333	83.3333	273.333	
369.27246	130	213.333	250	166.667	190	173.333	353.333	263.333	126.667	110	913.333	120	100	280	
369.41406	146.667	180	216.667	163.333	170	193.333	350	266.667	143.333	113.333	916.667	140	96.6667	286.667	
369.55567	140	200	223.333	160	176.667	186.667	330	243.333	133.333	103.333	916.667	123.333	93.3333	283.333	
369.69727	150	186.667	203.333	153.333	183.333	196.667	340	266.667	140	96.6667	910	126.667	96.6667	286.667	
369.83887	133.333	183.333	216.667	150	183.333	173.333	343.333	260	136.667	106.667	926.667	143.333	86.6667	276.667	
369.98048	130	176.667	213.333	160	170	170	343.333	226.667	143.333	103.333	913.333	130	90	296.667	
370.12208	126.667	176.667	183.333	176.667	183.333	176.667	340	243.333	133.333	106.667	913.333	130	93.3333	293.333	
370.26368	130	170	190	173.333	176.667	180	336.667	256.667	150	120	903.333	136.667	96.6667	280	
370.40528	113.333	153.333	180	153.333	173.333	190	336.667	256.667	140	106.667	880	130	110	273.333	
370.54689	116.667	146.667	180	156.667	176.667	173.333	353.333	260	120	110	870	130	103.333	290	
370.68849	96.6667	150	186.667	143.333	173.333	166.667	336.667	240	130	103.333	873.333	126.667	106.667	290	
370.83009	96.6667	143.333	180	146.667	173.333	166.667	346.667	250	150	110	940	116.667	93.3333	286.667	
370.9717	96.6667	153.333	176.667	143.333	173.333	170	346.667	240	136.667	116.667	876.667	126.667	93.3333	290	
371.1133	86.6667	126.667	163.333	156.667	163.333	170	333.333	256.667	136.667	100	900	120	96.6667	293.333	
371.2549	90	116.667	180	143.333	153.333	173.333	316.667	246.667	123.333	103.333	870	130	96.6667	303.333	
371.3965	86.6667	133.333	170	153.333	160	173.333	330	240	110	123.333	913.333	123.333	96.6667	303.333	
371.53811	83.3333	140	160	153.333	156.667	170	330	226.667	116.667	113.333	883.333	126.667	83.3333	290	
371.67971	90	123.333	160	136.667	166.667	176.667	316.667	253.333	130	113.333	943.333	126.667	93.3333	273.333	
371.82131	80	133.333	153.333	153.333	166.667	163.333	330	233.333	140	116.667	910	116.667	100	286.667	
371.96292	83.3333	133.333	156.667	150	153.333	183.333	353.333	256.667	133.333	106.667	886.667	116.667	100	276.667	
372.10452	66.6667	120	153.333	146.667	166.667	166.667	330	243.333	140	106.667	890	123.333	96.6667	286.667	
372.24612	76.6667	133.333	160	136.667	163.333	176.667	340	256.667	123.333	106.667	886.667	126.667	90	283.333	
372.38773	60	123.333	143.333	133.333	163.333	180	340	243.333	120	113.333	900	120	83.3333	276.667	
372.52933	76.6667	103.333	136.667	146.667	160	180	333.333	240	126.667	106.667	880	130	100	300	
372.67093	80	113.333	133.333	130	170	160	310	250	113.333	103.333	880	106.667	110	273.333	
372.81253	70	123.333	153.333	140	166.667	170	316.667	233.333	126.667	96.6667	883.333	113.333	90	276.667	
372.95414	76.6667	116.667	146.667	140	163.333	166.667	330	233.333	130	120	856.667	126.667	110	266.667	
373.09574	70	126.667	150	136.667	160	183.333	303.333	246.667	116.667	116.667	893.333	130	100	300	
373.23734	63.3333	116.667	126.667	136.667	163.333	166.667	353.333	246.667	126.667	96.6667	896.667	130	90	290	
373.37895	66.6667	110	126.667	136.667	173.333	170	330	250	123.333	100	883.333	146.667	93.3333	260	
373.52055	63.3333	116.667	140	130	160	160	333.333	233.333	116.667	110	863.333	126.667	93.3333	276.667	
373.66215	66.6667	116.667	126.667	130	176.667	176.667	313.333	223.333	120	86.6667	893.333	123.333	96.6667	296.667	
373.80376	63.3333	120	146.667	140	176.667	163.333	326.667	240	120	100	886.667	136.667	83.3333	270	
373.94536	70	110	126.667	133.333	156.667	166.667	350	230	120	106.667	896.667	126.667	93.3333	283.333	
374.08696	63.3333	103.333	140	130	170	160	330	240	123.333	106.667	900	136.667	100	283.333	
374.22857	63.3333	116.667	140	136.667	173.333	170	330	243.333	130	100	880	110	96.6667	286.667	
374.37017	63.3333	116.667	123.333	140	143.333	170	310	246.667	123.333	100	853.333	126.667	96.6667	283.333	
374.51177	73.3333	113.333	120	130	150	173.333	330	240	126.667	96.6667	876.667	126.667	86.6667	293.333	
374.65337	73.3333	100	116.667	130	160	180	320	246.667	136.667	110	890	130	90	286.667	
374.79498	76.6667	103.333	136.667	130	163.333	176.667	326.667	253.333	136.667	103.333	903.333	140	86.6667	283.333	
374.93658	56.6667	110	123.333	133.333	156.667	166.667	326.667	240	130	90	880	133.333	90	290	
375.07818	63.3333	106.667	133.333	126.667	166.667	180	333.333	243.333	133.333	100	880	120	103.333	270	
375.21979	56.6667	106.667	126.667	130	150	163.333	326.667	223.333	113.333	113.333	886.667	123.333	86.6667	286.667	
375.36139	63.3333	110	130	136.667	166.667	173.333	306.667	246.667	130	103.333	893.333	110	96.6667	266.667	
375.50299	53.3333	113.333	126.667	133.333	156.667	160	333.333	243.333	120	90	863.333	113.333	96.6667	286.667	
375.64459	66.6667	113.333	133.333	136.667	176.667	163.333	323.333	226.667	126.667	96.6667	886.667	110	76.6667	283.333	
375.7862	60	116.667	113.333	150	163.333	173.333	316.667	230	123.333	90	870	123.333	76.6667	273.333	
375.9278	53.3333	116.667	120	136.667	150	173.333	326.667	240	120	110	896.667	120	96.6667	290	
376.0694	66.6667	113.333	116.667	150	153.333	163.333	333.333	230	126.667	93.3333	896.667	126.667	90	286.667	
376.21101	53.3333	116.667	126.667	136.667	150	173.333	330	223.333	126.667	106.667	873.333	110	63.3333	293.333	
376.35261	70	100	120	146.667	156.667	160	313.333	230	120	93.3333	893.333	126.667	103.333	283.333	
376.49421	80	100	120	120	153.333	153.333	333.333	240	116.667	93.3333	880	126.667	110	286.667	
376.63582	60	106.667	113.333	143.333	166.667	176.667	333.333	226.667	116.667	103.333	906.667	123.333	93.3333	290	
376.77742	66.6667	103.333	123.333	146.667	160	160	326.667	223.333	116.667	106.667	883.333	130	93.3333	293.333	
376.91902	60	90	120	126.667	163.333	163.333	313.333	246.667	116.667	96.6667	876.667	120	96.6667	280	
377.06063	50	106.667	130	146.667	153.333	153.333	320	233.333	110	103.333	876.667	110	93.3333	293.333	
377.20223	63.3333	103.333	116.667	140	170	173.333	313.333	243.333	126.667	90	903.333	126.667	76.6667	296.667	
377.34383	63.3333	100	126.667	133.333	156.667	186.667	336.667	246.667	123.333	96.6667	886.667	110	90	296.667	
377.48543	66.6667	113.333	113.333	123.333	156.667	163.333	323.333	236.667	110	96.6667	880	110	100	276.667	
377.62704	50	106.667	120	140	146.667	160	316.667	216.667	116.667	93.3333	890	113.333	93.3333	290	
377.76864	80	110	130	136.667	156.667	150	306.667	236.667	110	106.667	870	126.667	93.3333	280	
377.91024	66.6667	110	116.667	140	143.333	160	316.667	240	110	86.6667	920	120	96.6667	276.667	
378.05185	66.6667	106.667	110	136.667	160	166.667	333.333	246.667	120	90	910	126.667	110	293.333	
378.19345	63.3333	110	126.667	133.333	146.667	170	310	226.667	126.667	90	856.667	130	90	286.667	
378.33505	70	113.333	106.667	136.667	146.667	153.333	333.333	256.667	130	100	896.667	133.333	100	283.333	
378.47665	63.3333	100	116.667	126.667	166.667	166.667	306.667	226.667	126.667	100	893.333	123.333	86.6667	300	
378.61826	53.3333	106.667	123.333	143.333	146.667	166.667	313.333	223.333	126.667	83.3333	900	113.333	83.3333	296.667	
378.75986	66.6667	106.667	123.333	133.333	143.333	170	323.333	240	130	103.333	873.333	113.333	96.6667	296.667	
378.90146	53.3333	103.333	140	153.333	153.333	163.333	326.667	240	116.667	90	860	116.667	100	300	
379.04307	73.3333	110	130	133.333	150	163.333	310	256.667	123.333	86.6667	880	120	100	296.667	
379.18467	73.3333	96.6667	106.667	130	156.667	170	316.667	226.667	113.333	90	893.333	130	103.333	290	
379.32627	56.6667	93.3333	116.667	140	176.667	183.333	320	243.333	123.333	103.333	863.333	130	96.6667	303.333	
379.46788	73.3333	106.667	116.667	126.667	160	160	320	226.667	113.333	86.6667	883.333	120	90	293.333	
379.60948	66.6667	106.667	126.667	140	150	163.333	320	240	100	83.3333	900	126.667	86.6667	283.333	
379.75108	43.3333	103.333	106.667	126.667	140	163.333	323.333	246.667	120	93.3333	883.333	140	86.6667	283.333	
379.89268	56.6667	110	133.333	140	150	170	333.333	236.667	116.667	96.6667	890	120	93.3333	273.333	
380.03429	76.6667	96.6667	113.333	136.667	150	160	323.333	230	120	96.6667	880	126.667	90	280	
380.17589	66.6667	103.333	120	133.333	146.667	160	316.667	246.667	120	90	916.667	120	100	286.667	
380.31749	63.3333	110	116.667	140	156.667	163.333	316.667	253.333	126.667	100	886.667	120	110	273.333	
380.4591	66.6667	106.667	103.333	130	146.667	156.667	313.333	233.333	113.333	93.3333	853.333	133.333	90	290	
380.6007	63.3333	100	103.333	143.333	146.667	176.667	323.333	236.667	110	93.3333	923.333	110	83.3333	293.333	
380.7423	63.3333	106.667	113.333	133.333	140	170	310	253.333	130	100	916.667	133.333	103.333	280	
380.88391	66.6667	100	120	143.333	153.333	160	306.667	263.333	130	86.6667	886.667	130	93.3333	303.333	
381.02551	63.3333	100	116.667	136.667	143.333	160	320	250	133.333	90	873.333	130	80	296.667	
381.16711	60	113.333	120	136.667	140	156.667	310	236.667	123.333	80	866.667	106.667	90	283.333	
381.30872	56.6667	113.333	110	123.333	163.333	163.333	316.667	260	130	86.6667	880	133.333	90	290	
381.45032	70	100	123.333	123.333	143.333	156.667	323.333	253.333	106.667	96.6667	883.333	126.667	100	283.333	
381.59192	66.6667	106.667	103.333	140	160	160	313.333	243.333	113.333	80	886.667	113.333	110	286.667	
381.73352	56.6667	106.667	116.667	146.667	150	153.333	300	240	116.667	90	910	126.667	93.3333	286.667	
381.87513	63.3333	106.667	103.333	140	153.333	176.667	316.667	240	130	93.3333	870	120	93.3333	276.667	
382.01673	66.6667	113.333	110	136.667	153.333	166.667	330	236.667	120	96.6667	886.667	120	90	283.333	
382.15833	73.3333	116.667	106.667	136.667	156.667	156.667	303.333	243.333	136.667	83.3333	876.667	133.333	83.3333	266.667	
382.29994	53.3333	106.667	123.333	126.667	156.667	160	326.667	240	116.667	100	906.667	140	90	290	
382.44154	60	103.333	103.333	130	146.667	156.667	313.333	243.333	133.333	96.6667	893.333	136.667	90	280	
382.58314	63.3333	103.333	120	133.333	140	173.333	340	243.333	110	106.667	893.333	116.667	83.3333	310	
382.72474	53.3333	106.667	110	130	143.333	166.667	320	220	133.333	93.3333	896.667	126.667	103.333	286.667	
382.86635	60	96.6667	110	136.667	156.667	163.333	306.667	223.333	130	83.3333	903.333	116.667	86.6667	296.667	
383.00795	76.6667	103.333	120	126.667	146.667	160	336.667	236.667	116.667	90	920	126.667	83.3333	276.667	
383.14955	56.6667	83.3333	123.333	143.333	160	163.333	316.667	236.667	113.333	93.3333	910	140	96.6667	276.667	
383.29116	56.6667	93.3333	110	123.333	150	163.333	330	226.667	113.333	93.3333	910	116.667	93.3333	283.333	
383.43276	63.3333	116.667	123.333	140	156.667	170	313.333	246.667	120	93.3333	883.333	113.333	103.333	280	
383.57436	60	103.333	130	133.333	156.667	163.333	313.333	250	123.333	93.3333	896.667	136.667	96.6667	293.333	
383.71597	73.3333	96.6667	120	123.333	153.333	160	333.333	236.667	113.333	96.6667	890	123.333	93.3333	283.333	
383.85757	63.3333	103.333	133.333	126.667	166.667	176.667	326.667	243.333	123.333	96.6667	916.667	133.333	90	276.667	
383.99917	63.3333	106.667	106.667	136.667	156.667	153.333	310	240	116.667	100	903.333	120	93.3333	266.667	
384.14078	63.3333	106.667	126.667	133.333	150	160	323.333	243.333	113.333	103.333	896.667	130	100	280	
384.28238	73.3333	100	110	123.333	130	166.667	323.333	240	113.333	83.3333	916.667	100	90	286.667	
384.42398	53.3333	113.333	106.667	130	133.333	156.667	313.333	230	116.667	93.3333	910	133.333	106.667	283.333	
384.56558	46.6667	106.667	113.333	133.333	143.333	166.667	316.667	236.667	126.667	86.6667	903.333	123.333	90	280	
384.70719	60	90	106.667	140	163.333	153.333	306.667	230	113.333	100	906.667	113.333	103.333	283.333	
384.84879	60	120	110	130	150	166.667	316.667	223.333	116.667	83.3333	933.333	133.333	83.3333	283.333	
384.99039	66.6667	106.667	110	120	143.333	163.333	306.667	226.667	113.333	110	893.333	126.667	96.6667	296.667	
385.132	63.3333	103.333	126.667	120	143.333	156.667	326.667	233.333	116.667	90	913.333	146.667	96.6667	276.667	
385.2736	63.3333	103.333	120	146.667	160	153.333	313.333	226.667	123.333	96.6667	876.667	120	110	283.333	
385.4152	70	86.6667	126.667	126.667	153.333	156.667	320	246.667	126.667	93.3333	946.667	120	96.6667	296.667	
385.5568	40	90	110	130	130	166.667	323.333	230	106.667	90	920	136.667	86.6667	306.667	
385.69841	56.6667	103.333	120	136.667	160	160	330	233.333	100	100	916.667	133.333	80	283.333	
385.84001	60	96.6667	133.333	133.333	160	166.667	320	263.333	113.333	76.6667	900	133.333	93.3333	286.667	
385.98161	60	110	120	136.667	156.667	156.667	310	226.667	130	93.3333	883.333	116.667	90	290	
386.12322	53.3333	103.333	110	130	143.333	143.333	313.333	233.333	130	113.333	916.667	136.667	90	296.667	
386.26482	63.3333	113.333	133.333	140	140	166.667	296.667	223.333	120	96.6667	940	130	110	303.333	
386.40642	66.6667	96.6667	110	120	176.667	160	320	246.667	116.667	100	936.667	136.667	103.333	276.667	
386.54803	63.3333	100	113.333	140	146.667	153.333	310	233.333	130	100	920	143.333	90	303.333	
386.68963	63.3333	103.333	116.667	126.667	146.667	156.667	323.333	250	130	103.333	950	133.333	100	290	
386.83123	70	103.333	106.667	130	156.667	166.667	333.333	243.333	113.333	80	926.667	113.333	96.6667	280	
386.97283	60	100	120	120	150	136.667	310	230	133.333	93.3333	930	113.333	90	283.333	
387.11444	76.6667	106.667	110	140	163.333	146.667	323.333	240	120	103.333	920	120	86.6667	303.333	
387.25604	56.6667	96.6667	123.333	123.333	150	156.667	310	246.667	126.667	100	913.333	116.667	113.333	280	
387.39764	60	103.333	120	133.333	156.667	140	336.667	256.667	110	76.6667	913.333	116.667	90	296.667	
387.53925	70	103.333	113.333	130	160	160	313.333	230	120	93.3333	923.333	126.667	96.6667	280	
387.68085	60	96.6667	110	130	150	166.667	306.667	253.333	120	86.6667	950	116.667	103.333	290	
387.82245	63.3333	103.333	120	123.333	153.333	156.667	310	250	116.667	96.6667	913.333	133.333	93.3333	286.667	
387.96406	66.6667	100	110	120	153.333	163.333	323.333	236.667	133.333	103.333	910	120	116.667	276.667	
388.10566	66.6667	103.333	106.667	123.333	146.667	170	326.667	230	116.667	100	950	133.333	90	306.667	
388.24726	60	110	106.667	133.333	153.333	160	320	233.333	116.667	100	890	126.667	93.3333	280	
388.38887	63.3333	93.3333	103.333	133.333	150	166.667	336.667	236.667	116.667	106.667	930	133.333	100	290	
388.53047	60	100	126.667	140	160	153.333	306.667	243.333	130	80	910	136.667	80	286.667	
388.67207	70	100	113.333	133.333	156.667	163.333	326.667	230	113.333	106.667	936.667	126.667	83.3333	283.333	
388.81367	66.6667	100	113.333	133.333	150	166.667	310	236.667	123.333	103.333	933.333	126.667	93.3333	296.667	
388.95528	50	106.667	110	133.333	166.667	183.333	320	250	120	96.6667	926.667	133.333	96.6667	303.333	
389.09688	63.3333	116.667	110	126.667	153.333	173.333	333.333	250	100	86.6667	933.333	133.333	103.333	276.667	
389.23848	66.6667	116.667	110	136.667	146.667	173.333	310	236.667	123.333	100	960	126.667	106.667	293.333	
389.38009	56.6667	103.333	120	136.667	133.333	146.667	323.333	250	116.667	96.6667	930	130	93.3333	283.333	
389.52169	73.3333	103.333	130	133.333	160	163.333	320	253.333	120	83.3333	930	126.667	96.6667	293.333	
389.66329	70	100	123.333	143.333	143.333	153.333	320	220	126.667	100	923.333	133.333	93.3333	283.333	
389.80489	70	100	110	123.333	136.667	160	336.667	246.667	123.333	93.3333	923.333	116.667	96.6667	296.667	
389.9465	63.3333	100	113.333	143.333	143.333	163.333	310	256.667	110	106.667	913.333	130	100	296.667	
390.0881	66.6667	110	120	123.333	140	160	310	243.333	116.667	90	950	120	100	293.333	
390.2297	60	106.667	110	153.333	166.667	173.333	313.333	246.667	113.333	103.333	940	133.333	96.6667	286.667	
390.37131	70	96.6667	110	143.333	150	156.667	333.333	233.333	126.667	110	950	140	96.6667	283.333	
390.51291	53.3333	106.667	120	123.333	153.333	160	330	256.667	113.333	96.6667	943.333	113.333	103.333	276.667	
390.65451	70	93.3333	113.333	143.333	146.667	173.333	303.333	230	130	86.6667	936.667	136.667	90	283.333	
390.79612	73.3333	93.3333	113.333	123.333	160	163.333	313.333	220	113.333	103.333	936.667	116.667	86.6667	283.333	
390.93772	66.6667	106.667	113.333	130	146.667	153.333	320	233.333	116.667	96.6667	943.333	126.667	80	273.333	
391.07932	60	103.333	123.333	133.333	156.667	150	330	253.333	133.333	86.6667	940	126.667	100	300	
391.22092	66.6667	113.333	123.333	133.333	156.667	166.667	316.667	256.667	113.333	96.6667	930	130	106.667	310	
391.36253	56.6667	116.667	106.667	120	146.667	180	310	250	123.333	106.667	933.333	123.333	103.333	283.333	
391.50413	60	113.333	110	143.333	143.333	160	316.667	230	116.667	86.6667	930	130	90	293.333	
391.64573	66.6667	106.667	120	146.667	156.667	190	326.667	243.333	106.667	80	956.667	110	103.333	283.333	
391.78734	53.3333	106.667	123.333	133.333	153.333	166.667	323.333	246.667	123.333	103.333	910	143.333	80	283.333	
391.92894	63.3333	100	116.667	133.333	160	156.667	323.333	253.333	113.333	83.3333	913.333	133.333	106.667	283.333	
392.07054	76.6667	96.6667	120	133.333	150	166.667	330	240	106.667	93.3333	946.667	130	90	293.333	
392.21215	76.6667	100	126.667	146.667	153.333	156.667	343.333	233.333	130	96.6667	943.333	120	100	296.667	
392.35375	76.6667	93.3333	113.333	146.667	150	170	313.333	226.667	120	103.333	936.667	123.333	96.6667	280	
392.49535	70	113.333	106.667	140	150	163.333	323.333	226.667	103.333	90	923.333	123.333	100	293.333	
392.63696	73.3333	103.333	116.667	133.333	156.667	170	320	253.333	116.667	90	980	146.667	90	293.333	
392.77856	66.6667	113.333	116.667	136.667	160	170	350	253.333	110	106.667	956.667	130	96.6667	283.333	
392.92016	63.3333	106.667	123.333	123.333	146.667	170	330	243.333	116.667	100	963.333	136.667	90	290	
393.06176	66.6667	100	110	140	156.667	150	323.333	236.667	116.667	100	976.667	133.333	90	306.667	
393.20337	66.6667	116.667	116.667	130	146.667	180	333.333	246.667	126.667	93.3333	953.333	130	96.6667	290	
393.34497	70	100	123.333	143.333	143.333	156.667	326.667	236.667	133.333	90	950	130	103.333	303.333	
393.48657	90	106.667	110	133.333	163.333	170	323.333	246.667	136.667	106.667	953.333	116.667	110	303.333	
393.62818	73.3333	100	106.667	136.667	160	180	340	246.667	123.333	93.3333	996.667	126.667	86.6667	293.333	
393.76978	73.3333	120	133.333	136.667	146.667	166.667	326.667	263.333	120	93.3333	1006.67	130	86.6667	283.333	
393.91138	73.3333	110	110	143.333	163.333	163.333	356.667	240	126.667	96.6667	976.667	116.667	100	296.667	
394.05298	63.3333	100	113.333	126.667	150	166.667	340	240	130	90	960	136.667	106.667	296.667	
394.19459	76.6667	106.667	116.667	126.667	140	176.667	326.667	253.333	126.667	100	983.333	136.667	100	303.333	
394.33619	73.3333	106.667	130	133.333	173.333	160	336.667	250	116.667	106.667	1013.33	130	106.667	283.333	
394.47779	56.6667	113.333	110	136.667	163.333	166.667	333.333	243.333	106.667	100	1033.33	133.333	93.3333	286.667	
394.6194	70	113.333	123.333	136.667	163.333	170	330	263.333	133.333	86.6667	1010	123.333	100	306.667	
394.761	73.3333	103.333	123.333	146.667	160	153.333	336.667	233.333	126.667	93.3333	1040	130	110	283.333	
394.9026	76.6667	100	113.333	130	156.667	173.333	336.667	266.667	116.667	100	986.667	116.667	106.667	293.333	
395.04421	70	126.667	116.667	123.333	150	183.333	343.333	253.333	123.333	110	1033.33	150	100	300	
395.18581	73.3333	113.333	126.667	140	156.667	173.333	340	266.667	120	90	1046.67	123.333	100	293.333	
395.32741	73.3333	120	120	130	156.667	173.333	356.667	243.333	130	96.6667	1030	143.333	103.333	296.667	
395.46902	70	113.333	120	146.667	166.667	173.333	356.667	256.667	116.667	93.3333	1056.67	143.333	116.667	316.667	
395.61062	80	120	140	146.667	170	166.667	333.333	253.333	136.667	110	1086.67	150	116.667	310	
395.75222	63.3333	130	126.667	136.667	160	186.667	350	243.333	130	100	1113.33	153.333	113.333	316.667	
395.89382	83.3333	103.333	133.333	143.333	156.667	203.333	370	266.667	126.667	106.667	1143.33	143.333	120	303.333	
396.03543	70	123.333	136.667	150	170	190	353.333	260	143.333	90	1163.33	160	120	320	
396.17703	80	120	140	170	160	183.333	363.333	256.667	123.333	103.333	1176.67	163.333	116.667	320	
396.31863	76.6667	120	123.333	143.333	183.333	190	366.667	240	133.333	96.6667	1210	163.333	130	320	
396.46024	73.3333	130	146.667	153.333	176.667	176.667	363.333	250	126.667	106.667	1270	153.333	140	326.667	
396.60184	90	133.333	140	156.667	176.667	190	383.333	260	116.667	93.3333	1266.67	153.333	143.333	336.667	
396.74344	73.3333	136.667	146.667	166.667	176.667	200	370	256.667	140	93.3333	1346.67	163.333	123.333	336.667	
396.88504	83.3333	130	140	180	190	180	376.667	283.333	140	110	1326.67	166.667	126.667	336.667	
397.02665	93.3333	133.333	153.333	160	190	176.667	356.667	273.333	133.333	96.6667	1383.33	186.667	136.667	330	
397.16825	90	130	153.333	166.667	186.667	196.667	383.333	276.667	136.667	100	1390	176.667	140	370	
397.30985	76.6667	143.333	156.667	163.333	200	190	370	290	146.667	100	1420	180	143.333	376.667	
397.45146	80	143.333	166.667	160	200	176.667	396.667	303.333	140	100	1466.67	160	160	366.667	
397.59306	96.6667	133.333	173.333	183.333	200	196.667	403.333	263.333	130	103.333	1506.67	176.667	146.667	376.667	
397.73466	90	156.667	143.333	183.333	193.333	203.333	383.333	276.667	130	113.333	1496.67	186.667	153.333	383.333	
397.87627	100	140	143.333	186.667	200	210	390	283.333	123.333	100	1530	190	156.667	383.333	
398.01787	103.333	150	166.667	186.667	223.333	190	420	286.667	140	96.6667	1596.67	196.667	173.333	400	
398.15947	6.66667	-6.66667	6.66667	6.66667	6.66667	23.3333	10	16.6667	6.66667	-3.33333	43.3333	10	3.33333	20	


==> anc/Fig2b.dat <==
beta	teorie vln delka 3th		beta	nameøené zesílené vln delky	xe	ye	beta		
--	--		17.824336372516	358.81	0.15	1	18.2995509542305	357.379456907333	
--	--		18.3192219507039	355.74438	0.15	1	18.3013438528098	357.347922998845	
--	--		18.7355000201849	351.94308	0.15	1	18.3031367513891	357.316475469523	
19.9113667770186	334.333333333333		19.0761290855804	349.79706	0.15	1	18.3049296499684	357.285113843975	
19.8930701989756	334.666666666667		19.3437052858784	347.40735	0.15	1	18.3067225485477	357.253837649518	
19.874828420689	335		19.5403756713004	346.14317	0.15	1	18.308515447127	357.222646416159	
19.8566412595637	335.333333333333		19.667777291388	345	0.15	1	18.3103083457063	357.191539676582	
19.8385085339412	335.666666666666		19.7269967415898	345.127	0.15	1	18.3121012442856	357.160516966135	
19.8204300630928	336		19.7185459944853	345.59	0.15	1	18.3138941428649	357.129577822811	
19.8024056672142	336.333333333333		19.6423517245627	347.0762	0.15	1	18.3156870414442	357.098721787235	
19.7844351674181	336.666666666666		19.4977568096538	347.05	0.15	1	18.3174799400235	357.067948402647	
19.7665183857287	337		19.2835341976348	349.66718	0.15	1	18.3192728386028	357.03725721489	
19.7486551450757	337.333333333333		18.9979148284853	352.00597	0.15	1	18.3210657371821	357.006647772395	
19.730845269288	337.666666666666				0.15	1	18.3228586357614	356.976119626163	
19.7130885830874	338				0.15	1	18.3246515343407	356.945672329752	
19.6953849120827	338.333333333333				0.15	1	18.32644443292	356.915305439264	
19.6777340827643	338.666666666666				0.15	1	18.3266916245828	356.911124958261	
19.6601359224978	338.999999999999				0.15	1	18.3269792515152	356.906262551775	
19.6425902595181	339.333333333333				0.15	1	18.3282373314993	356.885018513329	
19.6250969229241	339.666666666666				0.15	1	18.3300302300786	356.85481111309	
19.6076557426721	339.999999999999				0.15	1	18.3318231286579	356.82468280219	
19.5902665495714	340.333333333333				0.15	1	18.3336160272372	356.794633146759	
19.5729291752773	340.666666666666				0.15	1	18.3354089258165	356.764661715394	
19.5556434522862	340.999999999999				0.15	1	18.3372018243958	356.734768079152	
19.5384092139299	341.333333333333				0.15	1	18.338994722975	356.704951811534	
19.5212262943701	341.666666666666				0.15	1	18.3398866855315	356.690146981267	
19.5040945285929	341.999999999999				0.15	1	18.3403225567969	356.682919283717	
19.4870137524035	342.333333333332				0.15	1	18.3407876215543	356.675212488466	
19.4699838024204	342.666666666666				0.15	1	18.3425805201336	356.645549688292	
19.4530045160705	342.999999999999				0.15	1	18.3443734187129	356.615962991757	
19.4360757315836	343.333333333332				0.15	1	18.3461663172922	356.586451981994	
19.419197287987	343.666666666666				0.15	1	18.3479592158715	356.557016244509	
19.4023690251008	343.999999999999			358.81	0.15	1	18.3497521144508	356.52765536717	
19.385590783532	344.333333333332			355.74438	0.15		18.3515450130301	356.49836894019	
19.36886240467	344.666666666665			351.94308	0.15		18.3533379116094	356.469156556118	
19.3521837306811	344.999999999999			349.79706	0.15		18.3539940396108	356.458484437548	
19.3355546045032	345.333333333332			347.40735	0.15		18.3544075487999	356.45176364393	
19.3189748698418	345.666666666665			346.14317			18.3551308101887	356.440017809822	
19.302444371164	345.999999999999			345.37562			18.356923708768	356.410952298477	
19.285962953694	346.333333333332			345.52871			18.3587166073473	356.381959621554	
19.2695304634079	346.666666666665			345.79025			18.3605095059266	356.353039380802	
19.2531467470295	346.999999999999			347.0762			18.3623024045059	356.32419118024	
19.2368116520244	347.333333333332			347.43308			18.3640953030852	356.295414626141	
19.2205250265967	347.666666666665			349.66718			18.3658882016645	356.26670932702	
19.2042867196824	347.999999999998			352.00597			18.3673149828162	356.243916426153	
19.1880965809467	348.333333333332						18.3676811002438	356.238074893623	
19.1719544607776	348.666666666665						18.3677061880861	356.237674715892	
19.1558602102817	348.999999999998						18.3694739988231	356.209510938912	
19.139813681281	349.333333333332						18.3712668974024	356.181017078051	
19.1238147263061	349.666666666665						18.3730597959817	356.152592928397	
19.1078631985932	349.999999999998						18.374852694561	356.124238109486	
19.0919589520792	350.333333333331						18.3766455931403	356.095952243021	
19.0761018413968	350.666666666665						18.3784384917196	356.067734952858	
19.060291721871	350.999999999998						18.3802313902989	356.039585864995	
19.0445284495138	351.333333333331						18.3814591177918	356.020349296023	
19.0288118810203	351.666666666665						18.3818358460846	356.014452912077	
19.0131418737643	351.999999999998						18.3820242888782	356.01150460756	
18.9975182857939	352.333333333331						18.3838171874575	355.983490810799	
18.9819409758271	352.666666666665						18.3856100860368	355.955544107063	
18.9664098032483	352.999999999998						18.3874029846161	355.927664130795	
18.9509246281033	353.333333333331						18.3891958831954	355.899850518523	
18.9354853110953	353.666666666664						18.3909887817747	355.87210290884	
18.9200917135807	353.999999999998						18.392781680354	355.844420942401	
18.9047436975661	354.333333333331						18.3945745789333	355.816804261905	
18.8894411257019	354.666666666664						18.3947432801009	355.814209043113	
18.8741838612808	354.999999999998						18.3952529448079	355.806372091712	
18.8589717682322	355.333333333331						18.3963674775126	355.789252512086	
18.8438047111184	355.666666666664						18.3981603760919	355.7617653397	
18.8286825551318	355.999999999998						18.3999532746712	355.734342393515	
18.8136051660889	356.333333333331						18.4017461732504	355.706983324298	
18.7985724104285	356.666666666664						18.4035390718297	355.679687784807	
18.7835841552061	356.999999999997						18.405331970409	355.652455429773	
18.7686402680922	357.333333333331						18.4071248689883	355.625285915896	
18.7537406173658	357.666666666664						18.4089177675676	355.59817890183	
18.7388850719127	357.999999999997						18.4090877857284	355.595611612227	
18.7240735012211	358.333333333331						18.4092641433692	355.592949186221	
18.7093057753776	358.666666666664						18.4107106661469	355.571134048171	
18.6945817650637	358.999999999997						18.4125035647262	355.544151017448	
18.6799013415527	359.333333333331						18.4142964633055	355.517229474113	
18.6652643767046	359.666666666664						18.4160893618848	355.490369084526	
18.6506707429645	359.999999999997						18.4178822604641	355.463569516949	
18.6361203133573	360.33333333333						18.4196751590434	355.436830441529	
18.6216129614848	360.666666666664						18.4214680576227	355.410151530294	
18.6071485615222	360.999999999997						18.4229637576649	355.387940824892	
18.5927269882147	361.33333333333						18.423260956202	355.383532457139	
18.5783481168738	361.666666666664						18.4250538547813	355.356972897814	
18.5640118233739	361.999999999997						18.4268467533606	355.330472529915	
18.5497179841485	362.33333333333						18.4286396519399	355.304031032876	
18.5354664761878	362.666666666664						18.4304325505192	355.277648087953	
18.5212571770345	362.999999999997						18.4322254490985	355.251323378218	
18.5070899647801	363.33333333333						18.4340183476778	355.225056588546	
18.4929647180628	363.666666666663						18.4358112462571	355.198847405608	
18.4788813160634	363.999999999997						18.4366924406539	355.185986834754	
18.4648396385014	364.33333333333						18.4368809782483	355.183237021162	
18.4508395656335	364.666666666663						18.4376041448364	355.172695517857	
18.4368809782483	364.999999999997						18.4393970434157	355.146600615519	
18.4229637576649	365.33333333333						18.441189941995	355.120562390586	
18.4090877857284	365.666666666663						18.4429828405743	355.0945805368	
18.3952529448079	365.999999999996						18.4447757391536	355.068654749649	
18.3814591177918	366.33333333333						18.4465686377329	355.042784726354	
18.3677061880861	366.666666666663						18.4483615363122	355.016970165858	
18.3539940396108	366.999999999996						18.4501544348915	354.991210768818	
18.3403225567969	367.33333333333						18.4508395656335	354.98138168609	
18.3266916245828	367.666666666663						18.4512133039223	354.976023300457	
18.3131011284122	367.999999999996						18.4519473334708	354.965506237598	
18.2995509542305	368.33333333333						18.4537402320501	354.939856276251	
18.2860409884816	368.666666666663						18.4555331306294	354.914260590519	
18.2725711181057	368.999999999996						18.4573260292087	354.888718887817	
18.2591412305359	369.333333333329						18.459118927788	354.863230877225	
18.2457512136948	369.666666666663						18.4609118263673	354.83779626948	
18.2324009559925	369.999999999996						18.4627047249465	354.812414776965	
18.2190903463235	370.333333333329						18.4644976235258	354.7870861137	
18.205819274063	370.666666666663						18.4648396385014	354.782260371179	
18.1925876290651	370.999999999996						18.4662905221051	354.761809995333	
18.1793953016599	371.333333333329						18.4680834206844	354.736586139129	
18.1662421826495	371.666666666663						18.4698763192637	354.711414263965	
18.1531281633068	371.999999999996						18.471669217843	354.686294090316	
18.140053135372	372.333333333329						18.4734621164223	354.661225340247	
18.1270169910495	372.666666666662						18.4752550150016	354.636207737408	
18.1140196230058	372.999999999996						18.4770479135809	354.61124100702	
18.1010609243663	373.333333333329						18.478641601207	354.589090844615	
							18.4788408121602	354.586324875866	
							18.4788813160634	354.585762570508	
							18.4806337107395	354.561459072287	
							18.4824266093188	354.536643326169	
							18.4842195078981	354.511877368935	
							18.4860124064774	354.487160933537	
							18.4878053050567	354.462493754446	
							18.489598203636	354.437875567643	
							18.4913911022153	354.413306110616	
							18.4929647180628	354.391781600107	
							18.4931624644753	354.389079382162	
							18.4931840007946	354.388785122341	
							18.4949768993739	354.364312343284	
							18.4967697979532	354.339887515386	
							18.4985626965325	354.315510382056	
--							18.5003555951118	354.291180688165	
--							18.5021484936911	354.266898180033	
--							18.5039413922704	354.242662605427	
--							18.5057342908497	354.218473713547	
--							18.5070899647801	354.200214480458	
--							18.507527189429	354.19433125502	
--							18.5076833277437	354.192230948407	
--							18.5093200880083	354.170234981892	
--							18.5111129865876	354.146184647623	
--							18.5129058851669	354.12218000707	
--							18.5146987837462	354.098220816491	
--							18.5164916823255	354.074306833527	
--							18.5182845809048	354.050437817199	
--							18.5200774794841	354.026613527899	
--							18.52059076176	354.019801162404	
							18.5212571770345	354.010961822128	
							18.5218703780634	354.002833727382	
							18.5236632766427	353.97909817876	
							18.5254561752219	353.955406646491	
							18.5272490738012	353.931758896375	
							18.5290419723805	353.908154695542	
							18.5308348709598	353.884593812448	
							18.5326277695391	353.861076016868	
							18.5344206681184	353.837601079885	
							18.5351116250284	353.828565575151	
							18.5354664761878	353.82392771441	
							18.5362135666977	353.814168773884	
							18.538006465277	353.790778872545	
							18.5397993638563	353.767431150838	
							18.5415922624356	353.744125385009	
							18.5433851610149	353.720861352582	
							18.5451780595942	353.697638832341	
							18.5469709581735	353.674457604332	
							18.5487638567528	353.651317449853	
							18.5496324882967	353.64012110947	
							18.5497179841485	353.639019616927	
							18.5505567553321	353.628218151442	
							18.5523496539114	353.605159492879	
							18.5541425524907	353.58214125917	
							18.55593545107	353.559163236545	
							18.5577283496493	353.536225212452	
							18.5595212482286	353.513326975545	
							18.5613141468079	353.490468315682	
							18.5631070453872	353.467649023917	
							18.5640118233739	353.456148254169	
							18.5641533515651	353.454350168209	
							18.5648999439665	353.444868892489	
							18.5666928425458	353.422127714823	
							18.5684857411251	353.399425285515	
							18.5702786397044	353.376761400333	
							18.5720715382837	353.354135856204	
							18.573864436863	353.331548451211	
							18.5756573354423	353.308998984585	
							18.5774502340216	353.286487256699	
							18.5783481168738	353.275227512859	
							18.5786742148335	353.271140463887	
							18.5792431326009	353.264013069061	
							18.5810360311802	353.241576224308	
							18.5828289297595	353.2191765262	
							18.5846218283388	353.196813779612	
							18.5864147269181	353.17448779053	
							18.5882076254973	353.152198366041	
							18.5900005240766	353.129945314333	
							18.5917934226559	353.10772844468	
							18.5927269882147	353.09617434208	
							18.5931950781018	353.090384778387	
							18.5935863212352	353.085547567444	
							18.5953792198145	353.063402494064	
							18.5971721183938	353.041293037051	
							18.5989650169731	353.019219009983	
							18.6007579155524	352.997180227497	
							18.6025508141317	352.975176505286	
							18.604343712711	352.953207660088	
							18.6061366112903	352.931273509686	
							18.6071485615222	352.918908656169	
							18.6077159413702	352.911980733522	
							18.6079295098696	352.909373872896	
							18.6097224084489	352.887508569566	
							18.6115153070282	352.865677420569	
							18.6133082056075	352.843880247795	
							18.6151011041868	352.822116874147	
							18.6168940027661	352.800387123534	
							18.6186869013454	352.778690820869	
							18.6204797999247	352.757027792056	
							18.6216129614848	352.743353240247	
							18.6222368046385	352.735830571997	
							18.622272698504	352.735397863994	
							18.6240655970833	352.713800864561	
							18.6258584956626	352.692236622616	
							18.6276513942419	352.670704967991	
							18.6294442928212	352.649205731486	
							18.6312371914005	352.62773874486	
							18.6330300899798	352.60630384083	
							18.6348229885591	352.584900853066	
							18.6361203133573	352.569433658354	
							18.6366158871384	352.56352961618	
							18.6367576679069	352.561840948272	
							18.6384087857177	352.542189965726	
							18.640201684297	352.520881738193	
							18.6419945828763	352.499604770997	
							18.6437874814556	352.47835890248	
							18.6455803800349	352.457143971904	
							18.6473732786142	352.435959819442	
							18.6491661771935	352.414806286177	
							18.6506707429645	352.397078164144	
							18.6509590757727	352.393683214095	
							18.6512785311753	352.389922728898	
							18.652751974352	352.372590446079	
							18.6545448729313	352.351527825906	
							18.6563377715106	352.330495198241	
							18.6581306700899	352.30949240863	
							18.6599235686692	352.2885193035	
							18.6617164672485	352.267575730146	
							18.6635093658278	352.246661536736	
							18.6652643767046	352.22621761406	
							18.6653022644071	352.225776572298	
							18.6657993944436	352.219990801889	
							18.6670951629864	352.204920686717	
							18.6688880615657	352.184093730733	
							18.670680960145	352.163295555932	
							18.6724738587243	352.142526014747	
							18.6742667573036	352.121784960445	
							18.6760596558829	352.10107224713	
							18.6778525544622	352.080387729733	
							18.6796454530415	352.05973126401	
							18.6799013415527	352.056785382952	
							18.680320257712	352.051963894722	
							18.6814383516208	352.039102706537	
							18.6832312502001	352.018501914705	
							18.6850241487794	351.997928746712	
							18.6868170473587	351.977383061567	
							18.688609945938	351.956864719076	
							18.6904028445173	351.936373579842	
							18.6921957430966	351.915909505261	
							18.6939886416759	351.895472357516	
							18.6945817650637	351.888717282074	
							18.6948411209803	351.885764400574	
							18.6957815402552	351.875061999572	
							18.6975744388345	351.854678295174	
							18.6993673374138	351.834321108839	
							18.7011602359931	351.813990305855	
							18.7029531345724	351.793685752276	
							18.7047460331517	351.773407314914	
							18.706538931731	351.75315486134	
							18.7083318303103	351.732928259876	
							18.7093057753776	351.721951479392	
							18.7093619842487	351.721318212424	
							18.7101247288896	351.712727379592	
							18.7119176274688	351.692552090302	
							18.7137105260481	351.672402262559	
							18.7155034246274	351.652277767651	
							18.7172963232067	351.632178477598	
							18.719089221786	351.612104265146	
							18.7208821203653	351.592055003762	
							18.7226750189446	351.572030567635	
							18.7238828475171	351.558554564665	
							18.7240735012211	351.556428422187	
							18.7244679175239	351.552030831666	
							18.7262608161032	351.532055671468	
							18.7280537146825	351.512104963357	
							18.7298466132618	351.492178584355	
							18.7316395118411	351.472276412181	
							18.7334324104204	351.452398325248	
							18.7352253089997	351.432544202659	
							18.737018207579	351.412713924205	
							18.7384037107854	351.397405881884	
							18.7388111061583	351.392907370357	
							18.7388850719127	351.39209076186	
							18.7406040047376	351.373124422267	
							18.7423969033169	351.35336496176	
							18.7441898018962	351.333628871332	
							18.7459827004755	351.313916034149	
							18.7477755990548	351.294226334035	
							18.7495684976341	351.274559655478	
							18.7513613962134	351.25491588362	
							18.7531542947927	351.235294904254	
							18.7537406173658	351.228883280906	
							18.754947193372	351.215696603824	
							18.7567400919513	351.196120869415	
							18.7585329905306	351.176567588756	
							18.7603258891099	351.157036650211	
							18.7621187876892	351.137527942779	
							18.7639116862685	351.118041356088	
							18.7657045848478	351.098576780394	
							18.7674974834271	351.079134106574	
							18.7686402680922	351.066752822012	
							18.7690588665742	351.062219805908	
							18.7692903820064	351.059713226124	
							18.7710832805857	351.040314031159	
							18.7728761791649	351.020936414401	
							18.7746690777442	351.001580269187	
							18.7764619763235	350.982245489453	
							18.7782548749028	350.962931969741	
							18.7800477734821	350.943639605191	
							18.7818406720614	350.924368291535	
							18.7835797298426	350.905695710092	
							18.7835841552061	350.905648219213	
							18.7836335706407	350.905117925101	
							18.78542646922	350.885888402801	
							18.7872193677993	350.866679622134	
							18.7890122663786	350.847491481181	
							18.7908051649579	350.8283238786	
							18.7925980635372	350.809176713624	
							18.7943909621165	350.790049886059	
							18.7961838606958	350.770943296277	
							18.7979767592751	350.751856845217	
							18.7981005931109	350.750539302817	
							18.7985724104285	350.745520231057	
							18.7997696578544	350.73279043438	
							18.8015625564337	350.713743965824	
							18.803355455013	350.694717342164	
							18.8051483535923	350.675710466568	
							18.8069412521716	350.65672324275	
							18.8087341507509	350.637755574973	
							18.8105270493302	350.618807368043	
							18.8123199479095	350.599878527304	
							18.8141128464888	350.580968958638	
							18.8159057450681	350.56207856846	
							18.8176986436474	350.543207263718	
							18.8194915422267	350.524354951883	
							18.821284440806	350.505521540956	
							18.8230773393853	350.486706939455	
							18.8248702379646	350.467911056421	
							18.8266631365439	350.449133801406	
							18.8284560351232	350.430375084479	
							18.8286825551318	350.428006368274	
							18.8287557488997	350.427241045103	
							18.8302489337025	350.411634816217	
							18.8320418322818	350.392912907703	
							18.8338347308611	350.374209270526	
							18.8356276294403	350.355523816775	
							18.8374205280196	350.336856459037	
							18.8392134265989	350.318207110397	
							18.8410063251782	350.299575684428	
							18.8427992237575	350.280962095198	
							18.8438047111184	350.27053105918	
							18.8445921223368	350.262366257259	
							18.8463850209161	350.243788085648	
							18.8481779194954	350.225227495883	
							18.8499708180747	350.206684403961	
							18.851763716654	350.188158726356	
							18.8535566152333	350.169650380015	
							18.8553495138126	350.151159282354	
							18.8571424123919	350.132685351259	
							18.8589353109712	350.11422850508	
							18.8589717682322	350.11385337549	
							18.8594109046884	350.109335401697	
							18.8607282095505	350.09578866263	
							18.8625211081298	350.077365743183	
							18.8643140067091	350.058959666469	
							18.8661069052884	350.040570352674	
							18.8678998038677	350.022197722433	
							18.869692702447	350.003841696836	
							18.8714856010263	349.985502197414	
							18.8732784996056	349.967179146148	
							18.8739317679568	349.96050695241	
							18.8741838612808	349.957932763176	
							18.8750713981849	349.948872465457	
							18.8768642967642	349.930582078202	
							18.8786571953435	349.912307907678	
							18.8804500939228	349.894049877618	
							18.8822429925021	349.875807912184	
							18.8840358910814	349.857581935969	
							18.8858287896607	349.839371873992	
							18.88762168824	349.821177651698	
							18.8894145868193	349.802999194954	
							18.8912074853986	349.784836430045	
							18.8930003839779	349.766689283676	
							18.8947932825572	349.748557682964	
							18.8965861811364	349.730441555441	
							18.8983790797157	349.712340829048	
							18.900171978295	349.694255432136	
							18.9019648768743	349.676185293458	
							18.9037577754536	349.658130342175	
							18.9045869237456	349.649785721252	
							18.9047436975661	349.648208298687	
							18.9055506740329	349.640090507843	
							18.9073435726122	349.622065720423	
							18.9091364711915	349.604055910269	
							18.9109293697708	349.586061008129	
							18.9127222683501	349.568080945144	
							18.9145151669294	349.550115652844	
							18.9163080655087	349.532165063147	
							18.918100964088	349.514229108358	
							18.9198938626673	349.49630772116	
							18.9216867612466	349.478400834623	
							18.9234796598259	349.460508382192	
							18.9252725584052	349.442630297688	
							18.9270654569845	349.42476651531	
							18.9288583555638	349.406916969626	
							18.9306512541431	349.389081595575	
							18.9324441527224	349.371260328465	
							18.9342370513017	349.353453103969	
							18.9352420795343	349.343477194489	
							18.9354853110953	349.341063537096	
							18.936029949881	349.335659858124	
							18.9378228484603	349.317880527329	
							18.9396157470396	349.300115048343	
							18.9414086456189	349.282363358282	
							18.9432015441982	349.264625394618	
							18.9449944427775	349.246901095177	
							18.9467873413568	349.229190398136	
							18.9485802399361	349.211493242022	
							18.9503731385154	349.193809565708	
							18.9521660370947	349.176139308416	
							18.953958935674	349.158482409708	
							18.9557518342533	349.14083880949	
							18.9575447328326	349.123208448007	
							18.9593376314118	349.105591265842	
							18.9611305299911	349.087987203914	
							18.9629234285704	349.070396203475	
							18.9647163271497	349.052818206109	
							18.966509225729	349.035253153733	
							18.9683021243083	349.017700988589	
							18.9700950228876	349.000161653247	
							18.9718879214669	348.982635090601	
							18.9736808200462	348.965121243867	
							18.9754737186255	348.947620056584	
							18.9772666172048	348.930131472608	
							18.9790595157841	348.912655436113	
							18.9808524143634	348.895191891588	
							18.9819409758271	348.884594941742	
							18.9820315278435	348.883713640329	
							18.9826453129427	348.877740783837	
							18.984438211522	348.860302057974	
							18.9862311101013	348.842875659424	
							18.9880240086806	348.82546153392	
							18.9898169072599	348.808059627502	
							18.9916098058392	348.790669886514	
							18.9934027044185	348.773292257603	
							18.9951956029978	348.755926687718	
							18.9969885015771	348.738573124108	
							18.9987814001564	348.721231514318	
							19.0005742987357	348.703901806191	
							19.002367197315	348.686583947863	
							19.0041600958943	348.669277887765	
							19.0059529944736	348.651983574617	
							19.0077458930529	348.634700957429	
							19.0095387916322	348.6174299855	
							19.0113316902115	348.600170608413	
							19.0131245887908	348.582922776037	
							19.0149174873701	348.565686438525	
							19.0167103859494	348.548461546309	
							19.0185032845287	348.531248050103	
							19.020296183108	348.514045900896	
							19.0220890816872	348.496855049957	
							19.0238819802665	348.479675448828	
							19.0256748788458	348.462507049324	
							19.0274677774251	348.445349803535	
							19.0288118810203	348.432494613627	
							19.0288209761527	348.432407647758	
							19.0292606760044	348.428203663816	
							19.0310535745837	348.411068582796	
							19.032846473163	348.393944513368	
							19.0346393717423	348.376831408691	
							19.0364322703216	348.35972922219	
							19.0382251689009	348.342637907551	
							19.0400180674802	348.325557418722	
							19.0418109660595	348.308487709909	
							19.0436038646388	348.291428735579	
							19.0453967632181	348.274380450453	
							19.0471896617974	348.25734280951	
							19.0489825603767	348.24031576798	
							19.050775458956	348.223299281348	
							19.0525683575353	348.206293305348	
							19.0543612561146	348.189297795963	
							19.0561541546939	348.172312709427	
							19.0579470532732	348.155338002218	
							19.0597399518525	348.13837363106	
							19.0615328504318	348.121419552921	
							19.0633257490111	348.104475725012	
							19.0651186475904	348.087542104785	
							19.0669115461697	348.070618649929	
							19.068704444749	348.053705318376	
							19.0704973433283	348.036802068292	
							19.0722902419076	348.019908858079	
							19.0740831404869	348.003025646372	
							19.0758760390662	347.986152392043	
							19.0776689376455	347.969289054192	
							19.0794618362248	347.95243559215	
							19.0812547348041	347.935591965478	
							19.0830476333834	347.918758133963	
							19.0848405319626	347.901934057621	
							19.0866334305419	347.885119696691	
							19.0884263291212	347.868315011636	
							19.0902192277005	347.851519963143	
							19.0917447169822	347.837237440403	
							19.0919589520792	347.835232201172	
							19.0920121262798	347.834734512117	
							19.0938050248591	347.817958619688	
							19.0955979234384	347.8011922472	
							19.0973908220177	347.784435356218	
							19.099183720597	347.76768790852	
							19.1009766191763	347.750949866102	
							19.1027695177556	347.734221191172	
							19.1045624163349	347.717501846153	
							19.1063553149142	347.700791793675	
							19.1078631985932	347.686745284731	
							19.1078790095026	347.686598034712	
							19.1081482134935	347.684090996582	
							19.1099411120728	347.667399417926	
							19.1117340106521	347.650717020966	
							19.1135269092314	347.634043769169	
							19.1153198078107	347.617379626205	
							19.11711270639	347.600724555952	
							19.1189056049693	347.584078522487	
							19.1206985035486	347.567441490092	
							19.1224914021279	347.550813423248	
							19.1238147263061	347.538546109535	
							19.124013302023	347.536705716763	
							19.1242843007072	347.534194286637	
							19.1260771992865	347.517584045138	
							19.1278700978658	347.500982663828	
							19.1296629964451	347.484390107982	
							19.1314558950244	347.467806343066	
							19.1332487936037	347.451231334745	
							19.135041692183	347.434665048873	
							19.1368345907623	347.418107451498	
							19.1386274893416	347.401558508857	
							19.1404203879209	347.385018187378	
							19.1422132865002	347.368486453677	
							19.1440061850795	347.351963274559	
							19.1457990836588	347.335448617012	
							19.147591982238	347.318942448213	
							19.1493848808173	347.30244473552	
							19.1511777793966	347.285955446477	
							19.1529706779759	347.269474548809	
							19.1547635765552	347.253002010422	
							19.1565564751345	347.236537799403	
							19.1583493737138	347.220081884016	
							19.1601422722931	347.203634232705	
							19.1619351708724	347.187194814091	
							19.1637280694517	347.170763596971	
							19.165520968031	347.154340550316	
							19.1673138666103	347.137925643271	
							19.1691067651896	347.121518845156	
							19.1708996637689	347.105120125461	
							19.1726925623482	347.088729453849	
							19.1744854609275	347.07234680015	
							19.1762783595068	347.055972134367	
							19.1780712580861	347.039605426669	
							19.1798641566654	347.023246647392	
							19.1816570552447	347.006895767039	
							19.183449953824	346.990552756278	
							19.1852428524033	346.974217585942	
							19.1870357509826	346.957890227026	
							19.1888286495619	346.94157065069	
							19.1906215481412	346.925258828253	
							19.1924144467205	346.908954731195	
							19.1942073452998	346.892658331158	
							19.1960002438791	346.876369599941	
							19.1977931424584	346.860088509501	
							19.1995860410377	346.843815031951	
							19.201378939617	346.827549139563	
							19.2031718381963	346.811290804762	
							19.2049647367756	346.795040000129	
							19.2067576353549	346.778796698396	
							19.2085505339341	346.762560872449	
							19.2103434325134	346.746332495327	
							19.2121363310927	346.730111540218	
							19.213929229672	346.713897980461	
							19.2157221282513	346.697691789544	
							19.2175150268306	346.681492941103	
							19.2193079254099	346.665301408921	
							19.2211008239892	346.649117166929	
							19.2228937225685	346.632940189202	
							19.2246866211478	346.616770449963	
							19.2264795197271	346.600607923575	
							19.2282724183064	346.584452584548	
							19.2300653168857	346.568304407531	
							19.231858215465	346.552163367319	
							19.2336511140443	346.536029438844	
							19.2354440126236	346.51990259718	
							19.2368116520244	346.50760564458	
							19.2369533496658	346.506331823072	
							19.2372369112029	346.503782817539	
							19.2390298097822	346.487670075273	
							19.2408227083615	346.471564345871	
							19.2426156069408	346.455465604959	
							19.2444085055201	346.439373828299	
							19.2462014040994	346.423288991788	
							19.2479943026787	346.407211071457	
							19.249787201258	346.391140043473	
							19.2515800998373	346.375075884135	
							19.2530876421862	346.361573781444	
							19.2531467470295	346.361044515167	
							19.2533729984166	346.359018569874	
							19.2551658969959	346.342968077251	
							19.2569587955752	346.326924382961	
							19.2587516941545	346.310887463827	
							19.2605445927338	346.294857296801	
							19.2623374913131	346.278833858966	
							19.2641303898924	346.262817127529	
							19.2659232884717	346.246807079828	
							19.267716187051	346.230803693324	
							19.2695090856303	346.214806945607	
							19.2713019842095	346.198816814388	
							19.2730948827888	346.182833277506	
							19.2748877813681	346.166856312922	
							19.2766806799474	346.150885898719	
							19.2784735785267	346.134922013103	
							19.280266477106	346.118964634402	
							19.2820593756853	346.103013741063	
							19.2838522742646	346.087069311654	
							19.2856451728439	346.071131324864	
							19.2874380714232	346.055199759497	
							19.2892309700025	346.039274594478	
							19.2910238685818	346.023355808849	
							19.2928167671611	346.007443381767	
							19.2946096657404	345.991537292507	
							19.2964025643197	345.975637520458	
							19.298195462899	345.959744045123	
							19.2999883614783	345.943856846122	
							19.3017812600576	345.927975903186	
							19.3035741586369	345.912101196158	
							19.3053670572162	345.896232704995	
							19.3071599557955	345.880370409765	
							19.3089528543748	345.864514290647	
							19.3107457529541	345.848664327928	
							19.3125386515334	345.832820502008	
							19.3143315501127	345.816982793393	
							19.316124448692	345.8011511827	
							19.3179173472713	345.78532565065	
							19.3197102458506	345.769506178075	
							19.3215031444299	345.753692745911	
							19.3232960430092	345.737885335201	
							19.3250889415885	345.722083927093	
							19.3268818401678	345.706288502839	
							19.3286747387471	345.690499043796	
							19.3304676373264	345.674715531423	
							19.3322605359057	345.658937947285	
							19.3340534344849	345.643166273045	
							19.3353725340403	345.631566251671	
							19.3355546045032	345.62996539343	
							19.3358463330642	345.627400490471	
							19.3376392316435	345.611640581431	
							19.3394321302228	345.595886527894	
							19.3412250288021	345.580138311927	
							19.3430179273814	345.5643959157	
							19.3448108259607	345.548659321478	
							19.34660372454	345.532928511628	
							19.3483966231193	345.517203468612	
							19.3501895216986	345.501484174989	
							19.3519824202779	345.485770613418	
							19.3537753188572	345.470062766649	
							19.3555682174365	345.454360617532	
							19.3573611160158	345.438664149009	
							19.3591540145951	345.422973344118	
							19.3609469131744	345.407288185991	
							19.3627398117537	345.391608657853	
							19.364532710333	345.375934743021	
							19.3663256089123	345.360266424905	
							19.3681185074916	345.344603687007	
							19.3699114060709	345.328946512919	
							19.3717043046502	345.313294886327	
							19.3734972032295	345.297648791002	
							19.3752901018088	345.28200821081	
							19.3770830003881	345.266373129702	
							19.3788758989674	345.250743531721	
							19.3806687975467	345.235119400996	
							19.382461696126	345.219500721744	
							19.3842545947053	345.20388747827	
							19.3860474932846	345.188279654964	
							19.3878403918639	345.172677236305	
							19.3896332904432	345.157080206855	
							19.3914261890225	345.141488551263	
							19.3932190876018	345.125902254261	
							19.395011986181	345.110321300666	
							19.3968048847603	345.09474567538	
							19.3985977833396	345.079175363387	
							19.4003906819189	345.063610349753	
							19.4021835804982	345.048050619628	
							19.4039764790775	345.032496158244	
							19.4057693776568	345.016946950912	
							19.4075622762361	345.001402983027	
							19.4093551748154	344.985864240061	
							19.4111480733947	344.97033070757	
							19.412940971974	344.954802371187	
							19.4147338705533	344.939279216625	
							19.4165267691326	344.923761229674	
							19.4183196677119	344.908248396204	
							19.419197287987	344.900656769655	
							19.4192708551464	344.900020451914	
							19.4201125662912	344.892740702163	
							19.4219054648705	344.877238133575	
							19.4236983634498	344.861740676542	
							19.4254912620291	344.846248317241	
							19.4272841606084	344.830761041926	
							19.4290770591877	344.815278836927	
							19.430869957767	344.799801688649	
							19.4326628563463	344.78432958357	
							19.4344557549256	344.768862508245	
							19.4362486535049	344.753400449301	
							19.4380415520842	344.737943393438	
							19.4398344506635	344.722491327431	
							19.4416273492428	344.707044238126	
							19.4434202478221	344.691602112442	
							19.4452131464014	344.676164937369	
							19.4470060449807	344.66073269997	
							19.44879894356	344.645305387376	
							19.4505918421393	344.629882986793	
							19.4523847407186	344.614465485492	
							19.4530045160705	344.609137047798	
							19.4531528694392	344.607861685632	
							19.4541776392979	344.599052870818	
							19.4559705378771	344.583645130183	
							19.4577634364564	344.568242251069	
							19.4595563350357	344.552844221025	
							19.461349233615	344.537451027672	
							19.4631421321943	344.522062658694	
							19.4649350307736	344.506679101845	
							19.4667279293529	344.491300344946	
							19.4685208279322	344.475926375885	
							19.4703137265115	344.460557182614	
							19.4721066250908	344.445192753154	
							19.4738995236701	344.429833075589	
							19.4756924222494	344.41447813807	
							19.4774853208287	344.399127928811	
							19.479278219408	344.383782436091	
							19.4810711179873	344.368441648255	
							19.4828640165666	344.353105553708	
							19.4846569151459	344.337774140922	
							19.4864498137252	344.322447398429	
							19.4870137524035	344.317627485481	
							19.4870348837321	344.317446887628	
							19.4882427123045	344.307125314826	
							19.4900356108838	344.29180787877	
							19.4918285094631	344.276495078981	
							19.4936214080424	344.261186904241	
							19.4954143066217	344.245883343392	
							19.497207205201	344.230584385339	
							19.4990001037803	344.215290019044	
							19.5007930023596	344.200000233532	
							19.5025859009389	344.184715017887	
							19.5043787995182	344.169434361252	
							19.5061716980975	344.154158252829	
							19.5079645966768	344.138886681881	
							19.5097574952561	344.123619637725	
							19.5115503938354	344.108357109741	
							19.5133432924147	344.093099087364	
							19.515136190994	344.077845560087	
							19.5169290895733	344.062596517459	
							19.5187219881525	344.047351949088	
							19.5205148867318	344.032111844638	
							19.5223077853111	344.016876193827	
							19.5241006838904	344.001644986431	
							19.5258935824697	343.986418212281	
							19.527686481049	343.971195861264	
							19.5294793796283	343.955977923319	
							19.5312722782076	343.940764388443	
							19.5330651767869	343.925555246686	
							19.5348580753662	343.910350488151	
							19.5366509739455	343.895150102995	
							19.5384438725248	343.87995408143	
							19.5402367711041	343.864762413719	
							19.5420296696834	343.849575090178	
							19.5438225682627	343.834392101177	
							19.545615466842	343.819213437137	
							19.5474083654213	343.804039088531	
							19.5492012640006	343.788869045883	
							19.5509941625799	343.773703299768	
							19.5527870611592	343.758541840815	
							19.5545799597385	343.743384659699	
							19.5563728583178	343.728231747148	
							19.5581657568971	343.713083093942	
							19.5599586554764	343.697938690906	
							19.5617515540557	343.682798528918	
							19.563544452635	343.667662598906	
							19.5653373512143	343.652530891843	
							19.5671302497936	343.637403398754	
							19.5689231483729	343.622280110712	
							19.5707160469522	343.607161018837	
							19.5725089455315	343.592046114297	
							19.5743018441108	343.576935388309	
							19.5760947426901	343.561828832136	
							19.5778876412694	343.546726437089	
							19.5796805398487	343.531628194524	
							19.5814734384279	343.516534095845	
							19.5832663370072	343.501444132502	
							19.5850592355865	343.486358295991	
							19.5868521341658	343.471276577853	
							19.5886450327451	343.456198969677	
							19.5902665495714	343.442566150564	
							19.5902943558626	343.442332399827	
							19.5904379313244	343.441125463093	
							19.5922308299037	343.42605604978	
							19.594023728483	343.410990721459	
							19.5958166270623	343.395929469896	
							19.5976095256416	343.380872286902	
							19.5994024242209	343.365819164332	
							19.6011953228002	343.350770094083	
							19.6029882213795	343.335725068098	
							19.6047811199588	343.320684078361	
							19.6065740185381	343.305647116899	
							19.6083669171174	343.290614175784	
							19.6101598156967	343.275585247127	
							19.611952714276	343.260560323085	
							19.6137456128553	343.245539395853	
							19.6155385114346	343.230522457672	
							19.6173314100139	343.21550950082	
							19.6191243085932	343.20050051762	
							19.6209172071725	343.185495500435	
							19.6227101057518	343.170494441666	
							19.6245030043311	343.155497333759	
							19.6262959029104	343.140504169198	
							19.6280888014897	343.125514940506	
							19.629881700069	343.110529640248	
							19.6316745986483	343.095548261029	
							19.6334674972276	343.08057079549	
							19.6352603958069	343.065597236315	
							19.6370532943862	343.050627576224	
							19.6388461929655	343.035661807979	
							19.6406390915448	343.020699924377	
							19.642431990124	343.005741918256	
							19.6442248887033	342.990787782491	
							19.6460177872826	342.975837509994	
							19.6478106858619	342.960891093717	
							19.6496035844412	342.945948526647	
							19.6513964830205	342.931009801809	
							19.6531893815998	342.916074912266	
							19.6549822801791	342.901143851118	
							19.6567751787584	342.886216611499	
							19.6585680773377	342.871293186581	
							19.660360975917	342.856373569574	
							19.6621538744963	342.841457753721	
							19.6639467730756	342.826545732302	
							19.6657396716549	342.811637498633	
							19.6675325702342	342.796733046065	
							19.6693254688135	342.781832367983	
							19.6711183673928	342.76693545781	
							19.6729112659721	342.752042309	
							19.6747041645514	342.737152915045	
							19.6764970631307	342.722267269469	
							19.67828996171	342.707385365831	
							19.6800828602893	342.692507197724	
							19.6818757588686	342.677632758774	
							19.6836686574479	342.662762042643	
							19.6854615560272	342.647895043023	
							19.6872544546065	342.633031753643	
							19.6890473531858	342.618172168261	
							19.6908402517651	342.60331628067	
							19.6926331503444	342.588464084697	
							19.6944260489237	342.573615574199	
							19.696218947503	342.558770743066	
							19.6980118460823	342.54392958522	
							19.6998047446616	342.529092094617	
							19.7015976432409	342.514258265241	
							19.7033905418202	342.499428091111	
							19.7051834403994	342.484601566274	
							19.7069763389787	342.469778684813	
							19.708769237558	342.454959440836	
							19.7105621361373	342.440143828487	
							19.7123550347166	342.425331841938	
							19.7141479332959	342.410523475393	
							19.7159408318752	342.395718723084	
							19.7177337304545	342.380917579275	
							19.7195266290338	342.36612003826	
							19.7213195276131	342.351326094362	
							19.7231124261924	342.336535741935	
							19.7249053247717	342.32174897536	
							19.726698223351	342.306965789049	
							19.7284911219303	342.292186177444	
							19.7302840205096	342.277410135014	
							19.7320769190889	342.262637656258	
							19.7338698176682	342.247868735703	
							19.7356627162475	342.233103367905	
							19.7374556148268	342.218341547448	
							19.7392485134061	342.203583268945	
							19.7410414119854	342.188828527035	
							19.7428343105647	342.174077316387	
							19.744627209144	342.159329631696	
							19.7464201077233	342.144585467687	
							19.7482130063026	342.129844819108	
							19.7500059048819	342.115107680739	
							19.7517988034612	342.100374047384	
							19.7535917020405	342.085643913875	
							19.7553846006198	342.07091727507	
							19.7571774991991	342.056194125855	
							19.7589703977784	342.041474461142	
							19.7607632963577	342.026758275867	
							19.762556194937	342.012045564995	
							19.7643490935163	341.997336323517	
							19.7661419920956	341.982630546447	
							19.7679348906748	341.967928228828	
							19.7697277892541	341.953229365727	
							19.7715206878334	341.938533952236	
							19.7733135864127	341.923841983473	
							19.775106484992	341.90915345458	
							19.7768993835713	341.894468360727	
							19.7786922821506	341.879786697104	
							19.7804851807299	341.865108458931	
							19.7822780793092	341.850433641448	
							19.7840709778885	341.835762239923	
							19.7858638764678	341.821094249645	
							19.7876567750471	341.80642966593	
							19.7894496736264	341.791768484116	
							19.7912425722057	341.777110699566	
							19.793035470785	341.762456307667	
							19.7948283693643	341.747805303828	
							19.7966212679436	341.733157683483	
							19.7984141665229	341.718513442089	
							19.8002070651022	341.703872575125	
							19.8019999636815	341.689235078094	
							19.8037928622608	341.674600946523	
							19.8055857608401	341.65997017596	
							19.8073786594194	341.645342761978	
							19.8091715579987	341.630718700168	
							19.810964456578	341.616097986149	
							19.8127573551573	341.601480615558	
							19.8145502537366	341.586866584057	
							19.8163431523159	341.572255887328	
							19.8181360508952	341.557648521076	
							19.8199289494745	341.543044481028	
							19.8217218480538	341.528443762932	
							19.8235147466331	341.513846362558	
							19.8253076452124	341.499252275696	
							19.8271005437917	341.48466149816	
							19.828893442371	341.470074025782	
							19.8306863409502	341.455489854418	
							19.8324792395295	341.440908979944	
							19.8342721381088	341.426331398255	
							19.8360650366881	341.411757105269	
							19.8378579352674	341.397186096923	
							19.8396508338467	341.382618369176	
							19.841443732426	341.368053918006	
							19.8432366310053	341.353492739413	
							19.8450295295846	341.338934829414	
							19.8468224281639	341.324380184049	
							19.8486153267432	341.309828799376	
							19.8504082253225	341.295280671474	
							19.8522011239018	341.280735796442	
							19.8539940224811	341.266194170396	
							19.8557869210604	341.251655789475	
							19.8575798196397	341.237120649834	
							19.859372718219	341.22258874765	
							19.8611656167983	341.208060079116	
							19.8629585153776	341.193534640448	
							19.8647514139569	341.179012427878	
							19.8665443125362	341.164493437657	
							19.8683372111155	341.149977666056	
							19.8701301096948	341.135465109363	
							19.8719230082741	341.120955763886	
							19.8737159068534	341.106449625949	
							19.8755088054327	341.091946691898	
							19.877301704012	341.077446958094	
							19.8790946025913	341.062950420918	
							19.8808875011706	341.048457076766	
							19.8826803997499	341.033966922056	
							19.8844732983292	341.01947995322	
							19.8862661969085	341.004996166711	
							19.8880590954878	340.990515558996	
							19.8898519940671	340.976038126563	
							19.8916448926464	340.961563865915	
							19.8934377912256	340.947092773572	
							19.8952306898049	340.932624846073	
							19.8970235883842	340.918160079972	
							19.8988164869635	340.903698471843	
							19.9006093855428	340.889240018273	
							19.9024022841221	340.874784715869	
							19.9041951827014	340.860332561252	
							19.9059880812807	340.845883551062	
							19.90778097986	340.831437681954	
							19.9095738784393	340.8169949506	
							19.9113667770186	340.802555353688	


==> anc/Fig2c.dat <==
Angle	100	110	120	130	140	150	160	170	180	190	200	210	220	230	240	250	260	270	280
253.2996	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
253.44121	27	23	27	32	33	38	39	45	50	61	67	82	91	95	110	131	143	198	251
253.58281	27	25	24	29	33	31	40	51	50	55	68	72	84	97	113	135	151	195	239
253.72441	23	22	28	29	28	41	43	50	52	55	68	78	91	100	110	128	156	202	239
253.86601	28	33	29	34	35	35	46	43	56	57	70	78	91	98	106	129	158	203	246
254.00762	22	27	24	25	30	37	37	50	55	60	64	67	80	99	110	126	154	202	248
254.14922	21	20	26	25	26	41	36	46	48	54	59	77	88	94	105	126	153	202	253
254.29082	26	22	28	30	35	39	41	46	53	56	68	78	93	94	103	128	152	207	249
254.43243	28	28	33	29	33	35	44	44	53	54	68	74	86	97	111	132	150	204	243
254.57403	27	26	32	29	34	42	41	47	53	60	68	81	88	100	111	140	152	203	251
254.71563	22	24	30	26	29	34	37	49	52	55	62	72	83	90	105	124	154	191	240
254.85724	26	26	27	34	34	40	43	49	55	59	71	81	82	97	113	129	161	199	246
254.99884	25	29	29	31	34	41	42	49	53	61	62	84	86	93	113	133	152	198	244
255.14044	18	21	25	33	29	37	41	43	52	54	69	75	85	96	107	129	154	197	244
255.28204	20	28	28	30	32	42	40	44	54	59	68	78	85	94	106	130	152	196	245
255.42365	22	20	27	30	33	37	39	49	54	57	63	79	83	102	107	130	161	200	242
255.56525	24	25	24	32	35	34	37	43	48	58	62	77	87	98	113	130	145	189	245
255.70685	24	21	27	27	30	34	43	45	49	59	65	81	91	96	114	130	148	189	240
255.84846	21	25	31	30	34	34	37	45	49	57	66	72	84	95	114	126	155	200	256
255.99006	25	25	34	32	38	37	41	47	51	63	67	84	85	98	107	136	150	189	245
256.13166	28	28	27	29	32	38	44	42	52	60	70	78	82	100	108	128	152	198	254
256.27327	23	22	24	27	30	37	39	48	48	50	67	79	88	92	113	130	155	194	242
256.41487	24	25	29	32	38	41	42	45	54	58	68	72	86	97	112	136	141	194	245
256.55647	22	26	29	34	31	40	39	49	53	56	67	72	80	99	105	136	157	196	244
256.69807	22	21	22	25	32	35	41	45	41	50	62	69	80	93	104	131	145	190	238
256.83968	22	25	28	27	32	33	39	46	51	57	64	77	81	99	106	122	152	186	238
256.98128	26	27	28	26	29	35	42	42	51	55	68	71	84	100	113	132	150	200	246
257.12288	24	29	23	31	36	38	38	47	49	58	63	76	87	97	112	134	148	202	242
257.26449	25	27	27	23	39	32	34	47	51	54	67	74	86	89	107	123	145	193	244
257.40609	19	20	22	27	32	34	40	50	49	59	66	75	82	91	96	124	138	193	242
257.54769	26	25	29	28	32	36	41	44	50	56	61	76	80	96	104	123	159	190	246
257.6893	23	25	28	30	32	34	42	44	44	58	67	75	84	100	109	124	151	191	243
257.8309	22	30	26	36	33	40	49	49	54	61	64	81	91	93	110	131	155	194	235
257.9725	26	25	28	30	32	36	37	46	52	52	67	78	84	87	112	127	147	196	243
258.1141	25	28	26	32	35	40	42	48	46	61	66	84	83	95	104	129	153	196	237
258.25571	21	22	30	28	34	33	38	41	51	50	70	75	86	93	101	125	153	181	248
258.39731	24	24	23	33	35	37	37	49	49	57	62	74	86	98	105	128	147	189	234
258.53891	24	20	25	26	31	34	38	43	51	57	63	75	80	97	106	122	151	195	230
258.68052	24	27	30	23	34	41	42	46	55	55	63	74	87	94	109	122	154	182	240
258.82212	21	26	30	30	31	34	41	44	51	59	67	82	82	91	101	131	149	192	238
258.96372	24	31	27	29	34	45	43	51	53	57	62	77	81	98	107	135	149	180	251
259.10533	22	26	26	27	33	40	44	42	49	52	69	69	84	96	108	131	144	191	233
259.24693	20	24	29	28	28	39	38	41	53	56	69	77	78	98	106	121	144	198	240
259.38853	23	28	28	33	37	33	44	46	51	62	68	72	91	90	104	123	153	186	241
259.53013	21	27	29	28	32	42	41	45	52	58	65	79	84	96	105	129	148	188	248
259.67174	26	24	29	29	35	39	40	50	51	60	68	76	86	95	108	133	155	192	240
259.81334	26	29	27	28	33	42	44	46	52	55	63	78	86	99	114	133	159	196	258
259.95494	23	26	25	35	31	33	41	40	52	57	60	77	78	102	103	126	152	198	240
260.09655	24	26	29	29	36	35	35	45	51	59	65	76	88	93	109	138	146	195	249
260.23815	26	23	31	25	31	34	41	40	53	58	67	75	85	100	107	124	149	193	244
260.37975	19	21	25	29	29	35	41	46	50	59	61	70	79	95	111	122	147	184	236
260.52136	24	23	29	24	32	34	43	47	47	56	65	80	88	101	98	135	154	196	247
260.66296	24	20	25	28	30	33	34	45	46	57	65	70	79	95	101	124	145	198	247
260.80456	28	30	30	28	29	39	38	47	52	57	65	76	87	93	103	132	146	201	251
260.94617	24	26	28	28	33	37	38	46	53	53	70	74	82	97	111	135	163	187	245
261.08777	23	27	28	30	35	37	41	51	52	58	64	80	85	93	114	138	153	195	235
261.22937	34	22	27	25	36	35	37	41	47	52	70	76	82	96	105	135	151	192	236
261.37097	20	24	25	33	33	39	41	43	50	56	67	72	83	91	111	123	154	187	238
261.51258	22	26	33	31	33	38	41	48	51	55	67	75	85	94	109	132	152	188	240
261.65418	26	24	30	33	34	37	37	45	47	48	65	68	85	94	111	130	154	203	233
261.79578	24	22	26	27	34	38	34	40	52	54	61	74	92	97	100	126	146	187	233
261.93739	23	28	29	27	33	40	39	45	44	56	59	75	82	86	103	125	140	185	242
262.07899	26	22	28	30	32	38	36	43	49	59	67	72	81	96	105	128	140	190	221
262.22059	23	25	24	27	33	36	37	46	50	58	67	76	78	94	94	120	138	191	236
262.36219	21	25	25	27	30	34	40	42	45	55	64	73	79	89	108	125	146	180	225
262.5038	21	25	27	25	33	38	37	41	49	57	62	72	75	88	96	127	147	177	227
262.6454	17	23	21	28	28	35	33	42	48	52	59	71	74	87	102	115	136	174	228
262.787	22	30	24	28	31	39	36	39	48	57	59	64	80	91	103	122	131	185	210
262.92861	20	19	25	29	26	31	35	38	42	50	60	71	80	88	96	119	130	174	212
263.07021	23	26	24	31	35	36	42	46	49	53	58	69	83	84	102	117	134	171	223
263.21181	24	21	23	26	32	37	36	42	45	50	63	71	78	87	104	116	139	170	221
263.35342	18	19	20	29	27	30	38	41	45	50	57	66	80	83	95	113	137	172	211
263.49502	20	18	22	26	28	32	37	38	40	48	55	69	69	82	92	109	129	163	214
263.63662	15	16	23	23	26	23	32	39	39	47	55	64	69	81	88	108	137	168	197
263.77822	18	26	23	27	30	34	35	42	44	51	58	64	73	76	90	111	133	163	202
263.91983	18	23	25	22	27	29	35	47	40	46	58	68	71	81	88	103	124	153	197
264.06143	21	26	25	25	31	26	34	34	49	47	47	60	74	76	92	108	130	161	196
264.20303	21	25	27	25	33	32	35	42	46	52	57	71	71	82	88	107	125	155	205
264.34464	19	25	27	26	26	37	31	38	43	45	51	58	75	75	93	102	123	160	191
264.48624	16	23	22	25	25	27	29	32	42	46	54	62	69	75	78	97	124	148	184
264.62784	25	23	27	23	24	27	35	37	49	53	56	61	70	77	82	100	127	143	189
264.76945	23	24	28	30	34	33	33	40	46	49	56	61	73	71	85	100	113	146	181
264.91105	20	23	26	26	22	27	35	33	41	42	55	59	66	71	77	95	118	148	184
265.05265	18	26	24	27	25	27	33	36	38	43	55	57	64	73	87	102	110	152	184
265.19425	20	17	24	23	27	36	33	34	43	48	50	52	68	69	81	88	109	143	170
265.33586	18	23	24	20	27	26	31	37	40	42	47	56	57	73	72	98	101	136	167
265.47746	20	22	25	21	27	28	33	34	43	42	46	54	62	66	75	98	98	136	167
265.61906	20	24	26	23	29	34	28	37	41	43	53	58	67	71	85	88	104	130	165
265.76067	27	25	26	23	30	30	34	36	41	43	48	55	67	73	82	92	102	134	164
265.90227	17	22	26	27	24	32	32	36	36	47	47	58	63	72	74	85	107	128	155
266.04387	22	17	22	21	23	28	32	32	38	38	43	50	57	64	68	80	96	118	152
266.18548	20	17	27	19	23	29	29	32	36	38	47	48	61	66	71	86	101	121	152
266.32708	18	19	16	21	20	27	21	33	34	36	39	50	53	61	63	80	92	119	148
266.46868	16	18	22	19	22	24	31	31	32	38	46	48	54	58	66	82	92	111	140
266.61028	21	23	24	22	29	28	33	33	38	40	44	52	51	62	71	84	91	115	145
266.75189	16	16	20	21	22	23	26	30	34	31	35	46	52	59	64	66	78	108	138
266.89349	18	21	20	24	22	25	26	32	33	36	38	45	55	58	66	73	90	110	135
267.03509	17	20	19	23	22	22	30	32	33	35	42	44	54	61	66	72	90	106	139
267.1767	24	18	19	22	24	25	27	32	35	34	42	41	51	53	62	79	87	104	136
267.3183	21	19	24	24	23	28	33	30	33	41	45	48	44	53	64	73	86	113	133
267.4599	18	19	24	19	23	25	28	28	29	39	43	43	50	57	59	69	83	99	122
267.60151	17	16	23	20	27	21	25	30	27	32	38	41	49	59	62	68	72	102	117
267.74311	12	19	18	15	19	24	25	29	32	31	41	43	44	50	59	67	85	95	118
267.88471	17	21	22	19	24	22	21	30	31	34	36	43	42	58	52	64	72	95	121
268.02632	19	12	18	19	19	21	23	26	27	30	40	41	41	47	57	59	66	97	118
268.16792	15	19	22	19	21	18	24	24	24	34	35	37	44	47	54	62	69	91	112
268.30952	17	15	25	27	28	22	26	26	31	37	37	39	44	47	49	65	74	93	105
268.45112	17	22	17	17	20	18	25	24	30	31	34	34	45	48	52	68	68	92	100
268.59273	15	20	17	17	19	17	24	26	24	30	33	43	38	51	47	56	68	88	107
268.73433	18	18	20	18	23	22	19	27	21	29	34	39	43	53	49	63	69	87	105
268.87593	16	18	19	20	21	20	27	23	27	27	33	35	37	45	48	53	66	80	102
269.01754	20	17	21	19	25	26	27	29	28	29	33	40	40	42	52	59	69	87	108
269.15914	14	16	17	22	19	23	24	28	24	29	30	39	35	45	44	56	68	79	97
269.30074	13	17	12	19	22	21	23	22	23	29	31	35	37	43	47	55	63	79	97
269.44234	19	18	19	17	19	18	27	25	25	31	31	33	39	42	47	54	65	81	92
269.58395	18	18	20	18	19	24	22	30	26	30	34	40	40	41	45	64	60	81	94
269.72555	15	20	19	22	20	23	24	22	27	26	28	41	34	43	41	54	64	76	92
269.86715	15	13	20	19	18	24	19	25	23	25	29	32	33	43	42	53	61	79	90
270.00876	12	13	15	14	18	20	19	23	26	27	30	34	38	40	47	51	62	72	93
270.15036	14	13	13	17	17	22	20	23	21	22	23	34	28	37	40	47	53	71	85
270.29196	15	15	18	16	17	21	20	25	25	34	33	31	35	37	37	48	51	74	89
270.43357	11	15	18	17	17	19	19	21	24	27	33	34	30	36	40	49	60	73	88
270.57517	17	13	19	16	21	25	19	25	26	26	27	34	34	45	43	47	58	78	87
270.71677	16	12	12	15	12	15	18	18	21	26	29	29	31	38	37	44	57	69	91
270.85837	9	16	17	13	16	19	18	21	21	24	20	27	28	37	36	48	49	67	81
270.99998	15	15	17	18	16	20	19	18	20	25	22	22	34	37	42	46	50	66	80
271.14158	8	8	12	13	14	13	14	14	20	21	27	24	32	32	39	48	49	68	79
271.28318	13	13	15	16	14	18	18	20	16	23	28	29	35	38	39	45	54	69	79
271.42479	11	15	17	14	18	19	14	18	26	22	28	31	29	37	35	50	45	65	72
271.56639	15	17	19	17	17	21	22	25	22	23	29	28	33	34	41	46	57	72	82
271.70799	13	14	15	15	15	23	16	19	23	24	28	26	33	31	39	45	49	66	75
271.8496	15	17	15	19	17	19	20	21	22	25	30	32	35	35	43	48	51	67	77
271.9912	13	17	14	20	15	19	22	20	22	23	27	38	32	35	42	47	52	67	75
272.1328	13	12	11	14	17	17	15	20	17	22	25	22	32	31	35	42	50	63	78
272.27441	16	17	11	15	19	21	22	18	25	23	27	30	35	35	38	42	50	68	75
272.41601	14	11	14	20	13	16	16	18	22	24	21	25	25	30	37	38	52	62	77
272.55761	13	17	20	16	16	19	19	18	18	26	26	26	29	34	37	43	48	59	80
272.69921	12	16	15	17	15	18	17	17	18	20	27	25	29	32	33	40	44	61	76
272.84082	13	13	14	15	16	18	14	18	21	22	24	23	31	31	34	38	48	57	65
272.98242	12	14	17	11	19	17	18	22	21	21	28	24	31	34	35	46	47	58	74
273.12402	15	13	14	20	15	17	17	19	23	22	25	28	29	33	36	47	50	60	71
273.26563	13	15	13	12	15	15	16	19	21	20	26	28	30	29	32	38	50	54	68
273.40723	11	14	12	14	14	16	12	18	24	21	22	27	31	34	37	37	44	63	67
273.54883	16	15	15	14	18	19	21	18	19	23	23	25	29	34	36	44	48	60	71
273.69043	7	12	13	15	15	14	18	17	16	24	25	29	28	31	31	41	46	54	71
273.83204	13	12	15	17	17	18	19	18	21	21	27	27	25	32	34	43	46	59	75
273.97364	8	10	14	11	15	17	18	19	23	22	21	23	31	30	29	37	44	56	69
274.11524	13	18	16	21	16	20	22	25	28	22	24	31	29	34	39	46	46	59	73
274.25685	12	14	13	16	15	17	14	16	21	16	21	28	26	32	42	44	40	59	68
274.39845	16	13	15	14	17	18	19	14	26	18	22	30	28	32	32	37	51	61	70
274.54005	12	14	17	14	21	16	19	22	21	21	33	28	29	32	39	41	47	60	64
274.68166	15	12	17	13	14	17	13	23	22	22	26	28	33	31	36	44	51	59	65
274.82326	18	18	18	16	19	19	20	24	24	19	26	29	35	40	41	41	51	65	70
274.96486	10	15	11	17	20	18	15	19	19	21	25	23	28	29	32	36	45	56	71
275.10647	13	11	13	9	15	15	17	21	23	20	20	27	24	37	37	41	47	62	68
275.24807	16	11	15	17	12	21	16	20	19	26	26	29	29	32	38	40	39	55	72
275.38967	13	15	16	16	14	15	20	23	19	26	25	29	30	30	32	41	48	59	63
275.53127	17	14	20	17	15	18	19	25	20	18	26	26	32	30	35	43	44	58	67
275.67288	14	11	14	15	12	18	15	20	15	23	24	24	27	31	35	43	41	58	69
275.81448	15	19	19	14	16	19	22	18	18	19	26	25	32	33	37	41	45	59	69
275.95608	16	14	18	13	19	18	21	22	23	23	25	31	27	35	36	45	48	58	75
276.09769	16	14	17	16	17	19	20	19	23	24	26	28	34	34	37	44	46	66	72
276.23929	14	15	17	17	13	21	19	24	21	18	21	24	31	33	36	38	44	65	70
276.38089	15	16	15	17	16	17	17	21	21	22	25	31	28	34	33	37	47	54	69
276.52249	12	14	13	15	16	19	19	19	19	24	24	28	30	30	33	41	50	50	68
276.6641	16	18	17	19	18	17	17	18	18	25	30	30	29	33	38	43	44	62	69
276.8057	12	12	11	13	16	19	18	23	22	21	24	23	27	29	33	39	47	51	68
276.9473	15	14	16	17	19	17	19	23	25	22	26	28	33	31	31	43	45	55	71
277.08891	17	15	14	13	18	13	17	17	21	24	23	28	32	32	29	40	42	54	68
277.23051	12	11	13	13	12	12	14	17	18	21	20	21	24	31	30	35	48	49	65
277.37211	15	16	23	17	15	17	20	21	23	22	25	31	31	32	36	40	42	62	70
277.51372	13	11	16	13	15	15	21	19	16	25	23	24	29	34	32	37	46	51	67
277.65532	15	12	14	12	14	18	16	22	17	21	26	24	25	30	34	37	48	50	71
277.79692	16	18	18	18	16	21	18	21	23	24	26	27	28	32	38	42	44	58	74
277.93852	14	15	17	14	14	18	22	19	22	25	24	25	29	32	33	37	46	56	64
278.08013	10	11	13	12	16	13	16	16	18	22	22	23	29	27	31	40	43	56	65
278.22173	12	14	16	18	15	16	14	19	16	18	25	30	32	28	35	38	44	54	64
278.36333	17	15	16	13	20	15	20	17	20	20	22	27	29	32	31	44	41	54	72
278.50494	15	14	12	15	16	14	18	18	20	23	23	23	27	32	31	39	45	61	62
278.64654	9	8	12	9	11	13	13	15	13	20	18	23	25	24	31	37	37	54	69
278.78814	14	12	13	11	16	18	15	19	19	19	25	26	26	31	36	39	48	53	69
278.92975	13	13	14	17	17	15	18	19	22	20	25	25	25	31	31	40	40	55	70
279.07135	14	16	22	21	18	19	21	17	25	23	27	25	31	31	34	38	45	65	68
279.21295	13	14	16	14	15	15	16	18	17	20	23	26	25	29	32	36	46	47	69
279.35456	10	12	17	10	15	12	18	16	16	18	22	25	29	30	30	35	44	58	73
279.49616	16	12	13	15	17	13	18	20	16	21	27	26	25	33	31	41	47	60	70
279.63776	16	13	17	11	13	14	15	17	17	20	27	19	27	30	32	38	43	58	70
279.77936	14	16	13	14	17	15	18	22	22	21	26	26	31	27	35	41	49	58	74
279.92097	11	12	14	13	14	18	16	18	17	20	20	23	29	29	32	38	39	57	65
280.06257	10	15	12	15	14	13	16	16	17	23	23	28	31	29	32	37	37	55	73
280.20417	11	12	14	13	13	15	17	20	16	18	23	24	25	30	33	40	44	59	68
280.34578	14	13	15	15	17	18	20	19	21	28	26	28	33	32	31	42	45	58	72
280.48738	12	12	12	16	14	17	14	22	21	16	18	24	26	29	30	39	43	53	72
280.62898	7	12	13	15	13	16	16	17	18	21	21	24	28	28	29	36	39	55	68
280.77058	7	14	12	11	18	16	17	19	21	18	22	24	24	29	37	39	41	53	67
280.91219	11	8	16	10	13	11	14	17	19	22	22	22	25	30	27	38	42	50	66
281.05379	11	9	9	15	16	12	15	14	20	20	20	27	26	33	29	38	43	53	66
281.19539	14	17	17	11	16	17	12	20	21	25	17	25	27	27	33	38	50	57	69
281.337	10	14	13	15	15	12	17	19	20	20	20	21	30	32	35	36	44	53	67
281.4786	17	17	16	16	15	16	20	21	21	25	27	26	28	33	33	46	48	57	63
281.6202	14	13	12	14	15	17	20	17	19	26	25	27	26	28	29	44	39	48	70
281.76181	6	11	11	13	11	16	12	14	16	23	21	27	27	27	31	32	42	52	66
281.90341	11	8	9	12	17	15	18	17	21	16	23	23	25	25	28	36	35	56	68
282.04501	7	10	11	11	13	15	15	19	14	22	24	24	30	25	33	39	44	53	59
282.18661	12	12	8	11	14	12	14	14	17	20	18	20	27	28	35	35	45	51	60
282.32822	11	11	11	15	12	11	16	16	15	20	20	26	25	27	35	35	42	52	62
282.46982	12	16	12	15	14	14	16	16	18	20	21	22	27	30	33	39	41	58	70
282.61142	10	13	11	10	15	14	16	15	17	16	22	20	30	31	30	34	43	52	73
282.75303	11	12	13	13	13	15	16	18	18	21	18	18	30	27	28	39	44	53	70
282.89463	14	14	14	16	16	16	18	19	19	23	22	25	35	30	30	39	49	53	71
283.03623	11	16	9	12	13	16	19	18	18	19	18	28	24	27	37	37	42	53	66
283.17784	9	6	12	9	11	15	18	19	15	15	19	23	22	28	30	35	42	47	61
283.31944	8	11	12	14	13	12	14	17	19	14	25	25	23	28	28	41	43	47	61
283.46104	12	8	8	12	15	11	15	15	17	19	19	22	22	32	31	36	39	54	64
283.60264	9	9	12	14	13	16	14	17	15	19	20	22	25	31	30	34	40	53	71
283.74425	11	15	15	10	12	15	9	15	20	17	24	27	26	29	30	39	40	58	68
283.88585	16	10	16	15	13	16	17	19	17	21	22	25	27	29	31	36	39	59	68
284.02745	12	15	15	14	16	13	14	18	19	22	23	29	28	33	34	39	40	56	70
284.16906	15	7	16	12	15	15	12	19	18	18	21	25	25	25	28	36	44	55	69
284.31066	14	18	16	16	17	18	13	18	22	22	28	28	26	34	32	37	41	55	69
284.45226	11	14	12	13	13	17	16	13	18	17	21	26	26	31	33	37	39	57	65
284.59387	13	15	17	15	20	18	17	19	23	25	24	26	26	32	29	43	45	56	70
284.73547	14	14	7	11	15	16	14	15	16	21	23	24	26	23	30	33	40	49	65
284.87707	9	12	12	12	12	13	15	18	16	20	20	21	25	24	27	35	36	53	68
285.01867	13	15	15	14	19	13	18	19	21	23	24	26	26	30	32	35	44	54	65
285.16028	10	12	11	10	13	15	15	14	18	20	20	24	27	29	32	37	42	51	70
285.30188	9	12	10	12	13	12	16	18	20	18	15	22	28	29	29	34	39	50	71
285.44348	14	10	13	10	13	15	17	17	16	20	19	21	25	29	31	33	38	54	71
285.58509	6	11	11	14	13	14	14	10	15	22	17	23	24	30	32	35	42	53	66
285.72669	13	15	14	12	13	16	22	19	19	19	23	28	28	31	33	38	47	51	71
285.86829	12	14	13	16	18	13	16	18	20	25	22	23	25	28	31	36	43	57	69
286.0099	5	16	9	13	8	13	14	15	17	18	20	22	24	27	26	37	37	53	67
286.1515	14	18	14	16	16	16	16	16	19	17	19	27	24	30	33	37	41	55	66
286.2931	15	12	13	12	14	13	17	21	18	25	22	21	26	30	28	40	43	46	71
286.43471	10	13	14	14	15	14	13	19	19	24	21	25	31	28	35	36	45	53	72
286.57631	15	13	15	12	15	15	20	19	20	23	22	23	26	32	32	38	42	57	73
286.71791	11	13	12	13	17	15	17	18	20	23	25	26	28	26	29	38	38	54	67
286.85951	10	12	14	16	14	13	18	14	16	20	19	24	28	23	25	31	38	49	72
287.00112	13	16	18	18	12	14	20	17	19	23	24	20	27	30	32	36	45	58	66
287.14272	12	14	16	15	16	15	21	18	19	20	21	23	28	29	31	41	42	56	69
287.28432	16	18	17	13	18	16	15	20	19	26	23	26	32	31	35	37	46	56	71
287.42593	9	10	10	12	12	14	12	13	19	16	23	20	24	25	28	29	46	49	70
287.56753	9	9	12	10	14	15	14	19	15	18	21	26	23	31	30	38	41	51	72
287.70913	11	16	14	15	18	19	21	19	22	22	20	24	32	29	36	42	47	47	76
287.85073	12	9	11	10	13	15	13	14	18	20	21	21	24	27	29	29	40	56	73
287.99234	11	10	11	10	15	15	13	17	17	18	18	22	21	30	34	34	41	52	69
288.13394	13	8	12	13	16	10	10	18	18	19	21	21	24	26	29	34	43	48	69
288.27554	8	12	9	14	14	15	18	19	20	19	22	22	21	31	36	41	45	61	75
288.41715	10	13	18	9	14	19	14	12	15	22	24	25	26	28	31	36	36	57	72
288.55875	15	13	13	16	17	16	17	19	19	25	23	25	24	27	33	36	42	54	78
288.70035	12	16	18	16	17	15	20	19	20	18	24	25	28	32	33	34	42	53	77
288.84196	9	12	11	13	13	15	16	11	15	19	23	20	24	28	34	32	38	59	70
288.98356	15	8	17	13	16	16	17	19	16	17	23	21	23	33	34	39	38	56	77
289.12516	12	11	13	11	13	16	17	17	18	22	27	26	29	25	35	30	44	61	80
289.26676	13	14	12	13	14	12	21	17	18	20	20	21	26	27	30	37	46	49	78
289.40837	10	11	13	9	14	16	15	20	18	24	22	25	23	24	31	37	39	53	74
289.54997	11	12	13	13	13	11	14	13	16	20	23	22	24	26	28	36	36	62	70
289.69157	12	16	16	12	11	15	15	21	14	22	23	25	24	31	33	37	40	58	80
289.83318	11	13	19	12	11	12	15	20	16	20	24	23	26	30	32	36	40	58	79
289.97478	10	15	10	12	14	14	12	19	20	18	24	25	26	26	31	37	44	51	77
290.11638	13	14	13	14	16	17	16	16	20	24	28	23	32	32	33	38	41	56	77
290.25799	7	9	12	11	15	16	14	16	15	24	21	27	28	29	25	30	42	51	74
290.39959	8	12	13	12	16	13	17	20	19	22	19	23	26	29	32	37	39	49	80
290.54119	12	14	14	15	14	14	20	17	18	23	21	23	28	36	31	36	41	52	73
290.68279	9	13	11	15	16	14	18	19	17	19	21	27	25	31	35	39	43	57	77
290.8244	10	12	14	11	11	11	18	20	16	19	20	27	28	25	34	34	41	55	78
290.966	10	9	9	10	11	12	15	14	11	15	23	20	21	30	29	28	39	54	77
291.1076	8	13	14	16	14	13	18	17	20	21	20	26	23	28	30	36	41	53	78
291.24921	14	15	13	18	13	16	16	20	21	19	24	27	27	28	34	37	42	56	91
291.39081	13	6	10	10	9	12	15	17	18	20	22	22	22	22	33	35	36	55	77
291.53241	12	5	8	11	10	12	12	11	12	13	14	22	22	29	31	32	35	54	74
291.67402	13	11	11	13	12	13	12	15	14	16	18	22	23	28	26	36	35	54	74
291.81562	11	11	13	10	15	15	19	19	18	18	22	23	28	27	32	33	39	55	81
291.95722	14	12	13	14	17	18	17	21	19	17	20	24	28	27	31	41	46	58	77
292.09882	10	9	11	14	13	15	12	15	15	17	22	18	27	29	31	34	42	53	77
292.24043	12	12	16	14	12	13	14	15	22	20	16	25	28	30	35	35	43	50	77
292.38203	11	12	12	9	9	13	14	22	12	23	19	22	20	30	29	32	39	51	73
292.52363	14	12	12	11	11	14	14	17	18	21	16	23	25	27	31	31	38	50	75
292.66524	6	9	10	10	10	13	11	17	16	14	17	18	22	26	30	35	34	51	74
292.80684	16	13	14	11	18	17	17	17	23	22	20	25	26	32	31	40	45	55	80
292.94844	10	7	12	8	12	13	14	13	19	16	20	22	27	30	34	33	42	55	83
293.09005	12	12	11	13	14	14	15	19	17	20	23	23	23	30	31	31	44	55	74
293.23165	8	12	9	11	9	13	9	13	13	15	23	17	23	26	29	37	39	53	71
293.37325	13	11	13	11	12	18	14	15	15	23	21	24	22	27	28	33	38	55	78
293.51486	7	11	6	9	13	10	14	14	20	13	19	20	23	27	25	34	33	52	73
293.65646	12	12	11	11	13	17	12	18	18	18	22	18	26	27	28	31	39	53	75
293.79806	8	8	13	7	11	10	12	14	13	18	18	23	18	23	29	29	39	53	75
293.93966	11	12	11	13	16	15	15	17	18	21	22	26	27	26	31	37	42	52	86
294.08127	10	9	12	13	11	12	17	19	17	17	22	21	24	29	32	35	43	52	69
294.22287	14	14	18	15	13	14	18	20	19	19	25	23	24	29	33	41	42	60	86
294.36447	9	11	13	8	11	15	14	12	14	17	21	21	22	23	33	33	37	48	80
294.50608	8	4	9	10	15	14	14	14	10	13	18	20	26	26	24	27	33	47	77
294.64768	10	10	13	11	18	11	13	14	17	16	18	22	27	26	28	34	43	59	82
294.78928	8	11	11	11	12	11	13	15	19	16	20	21	25	26	32	32	37	45	79
294.93088	10	7	7	10	10	13	17	15	15	13	16	21	23	28	28	38	35	53	81
295.07249	11	8	8	10	8	13	12	14	14	17	18	21	24	27	29	34	36	53	74
295.21409	12	8	13	11	7	11	8	10	16	17	18	21	25	25	28	30	40	55	84
295.35569	9	10	9	8	11	13	16	14	16	17	22	22	27	26	29	37	39	48	79
295.4973	7	6	8	4	5	10	9	12	14	17	15	18	18	19	21	24	38	51	79
295.6389	9	14	11	10	10	14	15	13	14	18	22	22	20	28	29	35	40	55	81
295.7805	8	7	15	7	9	11	10	13	12	17	19	19	23	21	26	29	40	46	82
295.92211	9	9	8	10	11	12	10	16	15	20	15	23	20	23	26	32	35	47	79
296.06371	14	12	10	11	11	15	13	12	15	15	18	20	26	29	33	38	44	57	82
296.20531	10	4	7	8	9	12	12	7	14	16	18	16	21	21	28	30	37	55	80
296.34691	7	6	7	7	10	10	13	9	16	18	19	23	21	29	26	34	42	54	80
296.48852	4	8	7	8	9	10	9	9	13	10	19	19	22	17	27	35	34	52	77
296.63012	8	11	11	13	14	13	13	17	17	20	24	22	28	23	30	37	43	55	87
296.77172	12	9	9	7	13	11	17	16	19	17	19	21	25	30	26	36	39	51	85
296.91333	6	5	6	7	6	9	11	13	13	13	18	15	25	25	29	32	32	48	82
297.05493	3	5	6	3	7	6	7	8	9	10	13	19	20	17	24	29	39	49	75
297.19653	6	4	7	6	9	9	8	12	11	13	15	18	23	25	25	31	42	55	80
297.33814	6	5	10	6	11	10	12	13	13	14	19	22	22	23	24	34	42	51	78
297.47974	7	7	10	8	11	8	13	14	11	15	14	18	22	23	29	30	34	45	85
297.62134	9	8	13	7	3	3	8	10	12	13	15	15	22	20	23	33	31	50	82
297.76295	5	8	7	5	4	5	9	14	10	9	19	15	15	18	27	25	29	46	82
297.90455	8	9	10	8	8	10	12	17	11	13	16	20	22	25	31	36	37	51	85
298.04615	4	4	8	6	7	9	7	5	11	13	12	17	19	26	23	31	38	47	79
298.18775	6	9	9	9	11	12	11	17	16	17	21	22	20	27	30	35	40	44	85
298.32936	4	5	4	6	2	7	11	7	9	8	13	16	18	24	23	29	36	48	85
298.47096	2	5	7	4	4	9	10	10	12	15	15	15	17	23	22	29	33	51	78
298.61256	5	6	5	3	6	8	9	12	13	15	13	19	20	22	25	28	33	48	86
298.75417	4	5	2	4	9	6	5	11	8	10	15	16	19	23	24	30	32	47	79
298.89577	7	11	8	11	14	17	13	14	15	17	22	24	20	24	29	34	34	58	79
299.03737	2	4	4	5	7	5	8	10	14	11	13	17	14	21	22	25	32	47	83
299.17897	8	6	9	7	9	9	12	10	11	16	21	19	19	23	24	35	33	50	79
299.32058	2	3	5	6	9	6	6	11	8	11	15	19	14	23	28	28	32	45	75
299.46218	3	5	6	5	8	6	7	10	5	12	15	14	15	22	22	28	32	49	74
299.60378	2	1	2	7	6	7	7	11	11	15	10	19	19	21	25	30	31	50	77
299.74539	5	4	4	5	4	6	10	7	9	12	14	21	14	20	24	31	33	51	80
299.88699	3	3	8	5	5	5	10	11	10	10	16	16	19	21	23	30	31	52	78
300.02859	5	5	8	7	6	5	12	12	13	11	18	20	22	27	27	29	34	48	80
300.1702	0	-1	0	0	4	2	6	3	7	8	13	11	17	19	22	31	30	49	73
300.3118	2	4	0	3	4	2	7	6	7	13	12	15	15	17	22	32	33	45	83
300.4534	3	4	3	4	4	10	7	10	14	13	15	17	21	20	27	31	35	52	83
300.59501	4	3	5	1	5	4	9	7	9	9	12	13	14	18	21	29	34	46	82
300.73661	5	7	8	4	11	7	9	11	10	14	15	18	15	21	23	28	39	46	88
300.87821	1	1	2	3	6	8	5	9	9	10	13	14	13	21	22	31	35	43	83
301.01981	10	9	11	9	10	10	10	13	16	15	20	20	19	27	27	35	36	54	84
301.16142	4	5	1	4	4	5	8	9	10	8	10	14	16	20	21	25	37	47	82
301.30302	4	10	5	5	9	5	10	11	12	12	22	20	17	27	25	33	39	55	80
301.44462	0	-1	0	4	2	2	6	5	6	6	12	13	16	17	20	23	38	46	73
301.58623	9	8	9	10	8	9	12	17	13	15	20	22	24	23	26	35	35	51	82
301.72783	4	4	7	2	8	8	9	7	13	11	12	20	20	20	26	29	34	55	79
301.86943	6	6	8	6	8	10	8	14	13	12	15	19	21	26	27	33	38	58	81
302.01103	5	4	8	5	10	12	11	13	10	15	16	18	22	24	28	32	35	57	89
302.15264	4	5	6	3	7	8	7	9	9	12	12	13	20	18	24	30	35	46	77
302.29424	7	4	6	4	6	8	8	12	16	15	17	13	22	21	26	34	37	50	82
302.43584	5	4	5	3	7	8	12	10	11	12	19	19	22	22	25	32	34	48	81
302.57745	1	0	3	0	3	3	8	8	9	10	14	13	13	19	19	30	33	44	77
302.71905	8	9	8	8	9	7	10	13	10	14	16	21	14	23	29	33	37	54	86
302.86065	-1	7	4	5	8	8	10	11	9	12	14	15	17	21	23	31	41	53	82
303.00226	6	4	8	7	5	10	10	11	11	13	17	16	23	21	22	31	39	58	84
303.14386	6	4	8	3	6	7	6	11	9	12	16	18	18	21	23	28	42	54	83
303.28546	3	4	7	8	9	6	5	9	11	9	13	16	23	20	26	32	38	51	85
303.42706	5	2	7	5	7	9	10	11	10	12	14	16	23	26	27	29	35	56	85
303.56867	4	1	5	3	4	8	6	10	11	11	16	17	18	22	25	31	38	55	88
303.71027	2	5	3	7	8	3	10	7	13	10	16	16	24	25	21	30	29	48	82
303.85187	4	2	7	5	8	5	8	10	11	14	13	17	20	22	24	34	39	52	79
303.99348	3	6	8	7	8	9	10	12	12	14	17	19	18	24	27	34	36	50	86
304.13508	1	0	5	2	2	0	4	6	5	8	15	13	16	18	21	29	32	49	79
304.27668	1	6	3	7	2	5	7	8	7	7	12	17	18	22	26	32	35	53	91
304.41829	2	1	4	4	6	9	8	10	11	12	18	15	19	21	23	30	40	54	83
304.55989	4	2	0	3	0	5	8	3	8	13	15	15	20	19	25	28	35	51	88
304.70149	3	3	5	5	10	8	6	12	12	17	15	18	22	26	31	34	37	55	85
304.8431	3	6	6	7	7	9	7	12	13	13	18	20	21	27	29	38	41	55	88
304.9847	2	4	3	4	7	7	9	9	9	17	14	18	16	27	28	35	43	59	98
305.1263	7	7	7	6	12	10	10	14	15	18	20	25	31	28	34	39	50	67	104
305.2679	1	1	3	6	7	9	7	10	11	17	17	22	25	25	29	43	50	63	107
305.40951	6	8	8	8	10	11	15	15	17	18	26	26	36	37	40	53	63	83	115
305.55111	8	7	8	9	13	16	15	15	18	24	25	32	36	39	47	49	61	89	128
305.69271	7	5	10	10	13	15	13	20	21	23	31	32	35	49	49	62	74	97	134
305.83432	3	8	10	7	12	12	13	20	23	28	29	35	38	45	50	65	78	103	150
305.97592	9	11	11	12	13	18	20	24	23	26	35	40	43	56	64	68	87	114	171
306.11752	7	6	7	12	12	17	19	21	20	32	35	44	47	52	62	73	91	130	185
306.25912	10	10	12	10	20	18	23	26	26	33	42	50	55	60	73	86	102	144	196
306.40073	10	9	10	11	14	23	25	27	31	35	43	52	59	71	75	92	109	159	215
306.54233	11	13	11	15	17	19	25	28	32	36	45	59	62	66	75	97	110	160	212
306.68393	10	12	14	16	18	19	27	26	33	40	52	57	65	69	85	101	115	169	224
306.82554	10	14	15	18	20	27	28	34	36	46	54	59	66	74	85	98	123	167	222
306.96714	9	9	12	16	18	24	26	29	34	39	40	58	65	79	89	106	117	168	229
307.10874	8	7	10	12	16	19	23	27	34	39	43	57	61	74	82	109	114	170	232
307.25035	12	15	20	16	18	22	27	34	38	38	47	57	67	72	76	107	121	163	227
307.39195	11	13	14	17	18	27	31	30	33	37	44	60	63	75	86	98	121	167	226
307.53355	12	9	17	17	21	23	24	30	38	37	47	53	57	70	81	103	126	167	215
307.67516	16	9	12	13	16	25	26	30	37	37	45	55	65	70	87	97	115	154	216
307.81676	12	12	14	14	21	21	24	30	33	40	42	55	61	67	79	100	120	150	215
307.95836	9	11	13	11	19	22	24	27	34	38	43	57	61	72	77	96	116	148	214
308.09996	9	14	14	14	17	23	30	27	32	39	46	53	67	65	82	97	113	164	220
308.24157	7	12	10	15	18	27	26	28	38	42	47	54	62	66	78	102	116	156	209
308.38317	11	13	17	16	19	23	25	28	31	44	47	50	61	68	81	96	116	156	226
308.52477	9	17	14	19	20	23	25	27	34	37	49	56	67	75	83	106	116	150	222
308.66638	10	14	12	12	18	21	32	32	34	40	47	52	67	76	84	104	115	160	219
308.80798	11	12	16	16	16	18	21	31	35	36	48	54	61	68	81	94	113	159	214
308.94958	12	11	14	14	13	21	22	32	35	36	45	52	57	69	79	100	120	152	211
309.09118	7	11	15	16	17	24	23	30	32	36	51	61	61	73	83	104	120	150	224
309.23279	6	9	16	15	21	23	26	28	36	42	42	55	64	70	88	96	112	155	216
309.37439	12	11	15	16	18	24	24	34	40	36	47	58	64	71	88	104	125	162	223
309.51599	12	9	13	17	15	17	27	32	29	41	47	53	67	71	79	97	113	152	226
309.6576	10	11	15	18	16	22	24	30	30	36	46	57	56	74	83	95	114	155	215
309.7992	16	12	12	17	20	19	24	30	36	39	44	49	61	69	81	96	112	158	224
309.9408	13	10	16	16	22	22	27	29	34	43	48	59	60	79	89	94	119	161	223
310.08241	13	15	20	20	23	20	25	33	37	42	42	52	67	76	84	105	123	163	217
310.22401	8	11	14	20	18	24	21	31	29	39	43	58	64	72	83	99	123	156	227
310.36561	13	12	15	18	19	22	26	29	34	36	47	57	64	65	86	101	112	159	217
310.50721	10	8	11	13	15	19	22	30	25	34	43	50	62	72	79	91	110	160	220
310.64882	10	12	16	12	20	22	26	31	32	45	47	54	60	67	76	99	124	157	218
310.79042	5	8	13	12	15	24	22	31	32	33	44	52	62	67	78	98	118	151	215
310.93202	10	13	15	15	22	21	22	29	42	36	49	60	64	75	81	102	115	157	217
311.07363	8	9	11	14	15	25	26	31	33	32	52	51	60	65	72	99	125	155	224
311.21523	8	8	15	17	18	22	26	31	32	40	47	53	65	74	75	104	122	161	217
311.35683	8	6	13	15	15	21	24	27	36	39	44	48	57	67	82	102	125	153	214
311.49844	11	11	14	17	19	21	23	29	30	38	42	56	67	71	87	98	125	151	208
311.64004	12	14	13	17	18	21	27	31	37	42	48	58	65	72	82	104	116	161	221
311.78164	12	11	13	16	19	23	25	29	35	45	55	60	56	72	79	99	125	159	215
311.92325	13	15	15	14	23	25	24	33	37	48	45	54	66	73	82	91	122	160	209
312.06485	7	12	16	12	15	20	25	27	30	41	43	55	66	69	84	97	118	159	218
312.20645	9	9	10	13	15	25	20	30	29	34	42	57	59	67	80	97	111	144	214
312.34805	5	11	14	17	19	28	29	32	34	41	47	54	64	65	84	103	119	159	229
312.48966	13	12	13	20	17	22	24	31	36	38	44	55	56	70	84	96	126	167	210
312.63126	8	11	10	15	14	22	26	28	30	41	46	53	56	72	77	94	118	158	207
312.77286	11	12	15	12	21	19	23	31	31	45	45	56	55	70	82	99	113	156	214
312.91447	11	12	14	11	23	23	27	32	38	44	50	51	63	70	81	104	119	160	218
313.05607	9	12	16	18	17	24	28	25	36	45	48	57	63	74	82	102	114	159	232
313.19767	10	12	12	14	21	22	25	32	33	36	39	55	64	66	83	100	117	157	233
313.33927	10	14	14	11	21	19	22	27	36	39	48	58	58	75	77	100	114	153	219
313.48088	10	14	12	15	24	21	22	30	33	40	48	59	62	68	80	98	117	157	221
313.62248	7	13	14	13	17	21	22	27	31	39	44	60	55	71	77	98	114	169	216
313.76408	7	13	16	14	19	19	22	33	33	38	46	54	60	70	77	98	122	153	222
313.90569	12	10	13	13	20	20	22	30	30	37	42	54	64	70	83	95	109	158	221
314.04729	10	15	17	15	25	24	23	33	31	43	56	60	66	75	82	103	118	158	218
314.18889	11	9	10	16	18	22	26	28	35	35	48	50	60	72	86	99	115	158	223
314.3305	9	11	14	16	24	23	29	27	33	41	49	53	64	76	87	108	120	159	220
314.4721	6	11	8	13	20	18	24	25	29	37	44	57	65	66	79	101	118	158	216
314.6137	12	10	14	14	14	19	26	30	34	38	43	56	61	68	86	102	125	162	223
314.7553	9	6	9	12	16	19	23	27	33	37	48	55	61	69	84	93	108	159	216
314.89691	11	11	17	18	20	24	30	33	34	39	49	59	70	72	85	98	109	152	221
315.03851	11	13	10	15	17	19	23	30	34	37	47	51	57	65	82	99	121	150	219
315.18011	4	6	9	12	14	17	23	30	28	31	43	52	67	66	81	92	122	161	221
315.32172	9	10	14	15	15	22	21	29	29	37	44	54	58	70	78	98	115	157	218
315.46332	10	10	13	14	16	21	24	29	31	36	47	52	61	66	85	95	112	157	230
315.60492	12	10	16	16	17	23	25	27	34	37	48	54	64	69	85	100	119	154	222
315.74653	9	7	16	11	21	20	17	28	36	39	46	56	61	70	79	96	112	165	219
315.88813	12	14	18	18	18	20	25	27	28	42	47	55	60	67	80	103	111	160	210
316.02973	12	13	12	16	18	25	25	32	32	40	51	56	60	69	80	100	129	158	223
316.17133	14	13	14	19	22	24	28	29	29	37	49	59	69	72	91	106	123	163	219
316.31294	10	14	11	10	21	22	24	28	33	38	46	50	59	70	85	90	119	163	212
316.45454	11	11	12	16	22	22	28	29	27	40	44	54	63	70	82	101	116	153	208
316.59614	9	9	14	10	15	19	20	28	28	35	47	48	56	65	78	97	111	152	223
316.73775	9	10	13	15	22	25	20	28	28	35	45	62	57	67	82	101	118	161	216
316.87935	9	9	14	13	20	21	25	29	35	39	47	51	63	65	80	101	119	170	216
317.02095	10	7	17	13	18	22	25	30	28	39	45	54	59	72	84	100	125	152	215
317.16256	10	14	13	14	19	18	24	26	34	38	46	55	59	66	80	88	116	155	214
317.30416	12	13	15	16	22	24	22	26	31	40	48	54	67	72	79	97	123	161	223
317.44576	13	12	16	20	22	23	25	33	36	38	51	56	59	68	86	99	116	158	215
317.58736	15	13	16	20	22	22	25	33	39	44	46	59	61	66	81	99	122	161	226
317.72897	7	13	15	20	21	29	21	30	36	39	50	64	59	76	89	101	120	161	217
317.87057	6	15	18	17	22	23	25	29	43	40	47	59	66	68	90	100	119	160	225
318.01217	12	8	11	10	19	20	20	28	32	38	49	51	58	67	79	92	120	166	226
318.15378	15	17	16	12	24	22	26	27	43	44	54	64	69	73	86	101	116	150	232
318.29538	12	15	18	12	19	23	29	28	36	44	45	57	65	76	86	100	123	154	222
318.43698	12	12	17	16	17	22	22	32	35	40	46	55	54	70	77	98	114	151	215
318.57859	7	11	11	13	19	22	23	27	33	38	40	50	60	66	79	102	113	149	218
318.72019	12	9	13	14	21	19	24	25	33	40	42	50	54	70	80	99	109	154	213
318.86179	7	5	11	13	18	18	25	26	33	33	48	57	59	65	82	89	113	156	213
319.0034	11	13	12	13	13	22	23	25	31	36	41	52	54	74	79	96	113	154	214
319.145	10	11	12	11	22	22	28	30	30	40	43	54	60	68	79	90	113	153	213
319.2866	10	14	17	16	19	20	27	31	32	38	41	56	56	67	78	98	114	152	220
319.4282	9	8	12	11	20	21	22	33	40	40	47	54	60	69	79	101	109	149	213
319.56981	7	9	13	13	11	17	21	27	31	36	38	51	63	68	75	90	106	147	223
319.71141	11	17	13	15	17	22	25	29	32	34	45	53	58	66	76	95	120	144	219
319.85301	9	10	13	11	15	17	21	23	27	39	39	50	53	70	75	92	108	153	223
319.99462	10	11	18	12	21	22	26	26	31	35	40	56	56	67	77	90	108	146	225
320.13622	10	14	13	14	17	21	25	33	30	37	44	53	60	66	74	95	107	149	214
320.27782	6	16	15	11	13	20	25	25	33	34	42	48	55	70	83	100	109	148	213
320.41942	11	14	13	14	19	19	21	32	30	37	47	49	57	69	78	94	113	153	215
320.56103	5	10	13	13	13	19	21	23	31	40	45	49	61	63	76	89	113	151	205
320.70263	8	12	15	12	19	15	20	29	29	34	45	46	58	67	75	83	116	153	221
320.84423	7	10	16	13	19	17	22	26	31	34	50	44	59	69	74	96	110	145	225
320.98584	8	14	16	19	20	24	24	25	35	43	43	49	58	65	79	92	108	150	217
321.12744	9	13	9	14	15	18	23	23	27	38	37	52	60	65	69	91	113	152	218
321.26904	8	12	13	14	20	23	26	30	31	36	45	50	54	67	80	91	112	152	223
321.41065	9	18	13	14	18	20	24	29	32	35	47	55	59	70	79	88	110	156	219
321.55225	13	11	14	12	17	22	22	26	31	36	43	54	54	61	73	86	106	145	214
321.69385	7	11	13	16	15	21	21	27	28	37	43	45	62	64	72	91	112	149	220
321.83545	10	7	12	15	18	17	25	30	34	39	44	52	57	65	71	87	107	153	227
321.97706	10	10	13	14	15	15	25	29	29	36	44	54	60	57	82	88	113	136	207
322.11866	9	9	12	12	12	18	23	25	30	31	46	50	50	66	69	89	114	144	217
322.26026	9	8	13	15	14	19	23	30	32	36	48	47	55	69	78	90	106	144	214
322.40187	9	8	11	15	18	20	20	24	33	36	40	50	56	59	72	87	106	146	223
322.54347	11	11	13	9	18	21	24	26	29	33	38	48	55	69	75	91	108	140	226
322.68507	11	13	14	18	16	23	21	26	32	37	40	53	55	68	81	93	100	149	228
322.82668	12	9	15	15	19	18	23	30	34	41	45	52	59	68	75	94	114	149	224
322.96828	9	12	12	11	19	19	23	21	27	35	38	47	57	64	72	96	112	145	213
323.10988	9	11	12	14	14	21	26	24	25	40	39	44	56	66	72	88	105	143	211
323.25149	10	12	15	14	14	21	22	22	30	35	39	45	58	67	75	92	106	137	209
323.39309	6	7	11	12	16	17	24	31	31	33	40	41	53	60	69	89	108	152	223
323.53469	9	7	16	20	17	23	29	28	27	37	46	52	67	66	77	91	105	149	215
323.67629	5	9	10	16	19	22	23	23	31	41	42	49	56	65	74	91	106	146	223
323.8179	13	13	18	14	21	19	31	34	31	36	51	53	62	72	73	91	106	147	218
323.9595	15	13	15	13	24	25	26	30	27	40	49	52	59	72	72	92	108	148	225
324.1011	9	16	13	18	19	25	25	29	30	36	43	56	61	66	76	91	109	151	230
324.24271	11	11	17	17	16	21	26	27	30	39	45	51	57	76	75	93	112	143	232
324.38431	9	11	12	15	16	19	19	27	28	32	42	47	55	65	75	90	108	149	222
324.52591	9	13	12	14	20	18	23	30	31	38	41	49	59	69	70	95	104	150	228
324.66751	9	11	11	14	20	21	26	24	28	31	43	58	61	65	76	88	101	143	228
324.80912	12	13	14	12	17	19	27	26	31	36	41	53	58	63	73	87	114	148	232
324.95072	9	12	13	17	21	22	31	30	29	34	51	56	57	66	73	92	109	145	220
325.09232	15	13	10	16	16	22	23	27	35	36	43	49	54	69	74	97	110	162	233
325.23393	12	11	16	13	21	24	26	25	24	32	41	51	55	67	73	87	115	157	220
325.37553	10	13	14	16	22	22	23	28	29	35	40	44	60	62	75	91	102	132	227
325.51713	7	13	13	14	14	16	22	27	29	37	42	55	57	66	67	87	108	141	227
325.65874	9	15	14	13	16	19	22	27	30	35	41	48	52	63	70	92	101	143	220
325.80034	11	10	11	12	17	18	19	30	25	36	40	47	55	66	68	92	105	145	234
325.94194	6	9	12	8	14	21	20	26	25	33	39	45	56	63	68	87	107	135	224
326.08355	9	13	12	17	20	24	19	30	32	38	43	49	60	69	79	91	103	152	233
326.22515	12	11	14	12	18	20	25	28	37	38	42	45	55	66	75	84	109	146	232
326.36675	11	13	11	13	13	19	22	30	30	38	41	51	55	67	75	84	103	154	233
326.50835	8	7	12	10	14	19	20	24	26	30	34	51	55	64	73	91	108	156	237
326.64996	10	8	14	17	21	22	27	28	33	37	43	47	57	65	74	93	109	150	231
326.79156	6	6	9	12	17	18	28	32	30	31	39	43	53	59	72	91	106	145	233
326.93316	10	10	16	15	19	25	24	38	33	36	39	50	55	60	74	96	109	162	245
327.07477	8	10	13	15	13	21	24	27	26	39	41	52	56	61	70	89	108	146	239
327.21637	6	10	17	13	13	20	21	28	28	32	38	45	57	61	78	89	106	153	238
327.35797	13	11	17	17	24	25	25	31	32	37	42	52	57	66	76	98	114	153	239
327.49957	7	10	13	15	14	22	23	27	31	39	40	53	51	65	74	86	112	152	225
327.64118	8	14	13	16	22	20	23	28	31	36	40	53	56	68	73	84	106	150	228
327.78278	14	11	13	10	16	21	23	26	31	36	51	44	58	66	72	88	104	145	238
327.92438	10	10	8	11	17	17	19	25	26	34	41	43	50	68	72	86	100	159	240
328.06599	13	12	17	14	17	20	25	31	34	36	41	47	58	64	72	93	112	146	250
328.20759	12	13	18	19	21	27	29	27	30	43	43	54	62	69	78	98	109	152	255
328.34919	10	11	11	13	17	23	23	28	32	43	43	49	58	64	79	87	109	154	249
328.4908	14	12	14	15	18	19	24	26	29	32	45	51	55	65	74	92	101	159	232
328.6324	6	9	13	13	16	16	19	22	29	35	44	45	57	64	77	79	106	146	252
328.774	8	10	12	9	15	21	24	26	30	40	45	52	52	66	77	90	111	150	255
328.9156	8	10	9	14	15	21	22	23	33	34	44	46	52	66	72	94	109	156	248
329.05721	10	9	14	12	20	21	27	28	32	31	45	50	59	68	74	90	105	160	241
329.19881	8	12	13	11	13	17	24	25	29	35	45	50	55	57	69	96	108	159	237
329.34041	12	12	16	16	18	24	23	28	32	36	42	53	55	68	80	99	119	158	250
329.48202	5	9	10	12	14	19	21	28	26	31	37	49	53	66	73	85	108	142	244
329.62362	8	18	16	16	16	23	26	28	36	42	40	52	61	62	79	98	114	147	251
329.76522	10	12	14	19	16	20	25	27	36	35	41	52	57	65	76	88	114	164	256
329.90683	11	16	16	12	20	23	23	31	33	40	45	56	59	66	74	91	110	163	260
330.04843	6	10	16	12	15	17	21	28	35	40	40	54	54	63	73	89	110	156	257
330.19003	13	12	14	15	16	22	26	32	33	37	42	54	54	64	83	93	109	156	258
330.33164	11	16	15	15	16	23	27	29	32	38	44	55	58	67	71	90	111	164	261
330.47324	11	14	18	20	13	20	23	27	31	32	43	47	57	63	78	87	111	151	258
330.61484	6	10	11	18	12	17	24	28	30	34	44	53	50	65	73	98	114	149	260
330.75644	9	7	7	12	15	18	22	22	26	32	37	56	49	61	70	96	116	158	260
330.89805	5	5	12	15	15	15	20	23	26	33	38	45	53	59	75	89	103	150	258
331.03965	11	10	12	10	18	21	23	27	30	33	42	49	56	68	77	90	103	173	258
331.18125	9	11	10	12	14	20	25	27	31	39	43	48	51	66	71	93	115	159	267
331.32286	12	13	14	15	21	21	23	26	30	35	42	48	63	73	69	99	110	163	279
331.46446	7	12	14	15	20	24	24	24	31	36	45	50	62	71	77	96	111	167	278
331.60606	11	9	14	14	22	23	26	27	31	35	45	49	61	60	74	92	110	164	276
331.74766	7	13	14	15	21	19	26	28	28	35	50	50	55	69	76	94	110	159	278
331.88927	8	8	11	11	13	19	22	22	24	35	39	49	58	59	78	86	110	149	265
332.03087	12	10	12	10	13	20	20	23	29	36	41	48	56	64	69	93	113	162	263
332.17247	8	14	16	17	20	24	24	28	33	32	38	57	63	62	80	101	110	164	271
332.31408	11	15	17	15	21	25	25	32	29	36	39	46	58	67	73	95	115	161	271
332.45568	9	17	22	15	22	22	25	29	32	41	50	55	60	67	75	101	123	182	270
332.59728	5	11	11	12	15	20	26	29	29	36	42	46	57	64	73	88	116	172	272
332.73889	11	12	17	14	13	21	23	25	27	33	45	50	59	65	75	94	117	171	286
332.88049	10	13	16	13	19	22	25	28	31	38	41	54	58	73	71	88	104	170	287
333.02209	12	11	16	18	19	23	25	32	35	40	42	54	53	65	77	100	112	175	283
333.1637	11	10	13	15	16	14	23	25	30	36	45	47	50	64	80	88	121	169	280
333.3053	12	13	14	19	17	25	29	28	37	36	45	52	56	74	77	99	122	172	289
333.4469	8	9	8	13	16	19	18	27	33	34	43	49	50	66	80	95	110	165	286
333.5885	9	10	12	13	15	18	19	24	29	35	43	45	52	59	78	87	108	165	275
333.73011	7	12	12	20	14	22	22	28	31	35	40	54	65	69	77	97	115	167	286
333.87171	10	12	18	15	17	21	24	24	34	36	40	50	59	63	81	90	108	164	278
334.01331	10	19	13	10	16	23	24	27	26	34	41	48	59	63	78	98	126	170	293
334.15492	9	7	10	11	14	22	22	26	31	31	39	45	57	65	73	99	122	167	294
334.29652	6	12	13	14	15	18	23	25	31	37	43	50	58	63	71	97	122	167	278
334.43812	10	15	12	14	23	21	24	24	30	36	45	53	56	62	73	95	117	168	284
334.57972	11	14	18	17	18	20	28	29	34	40	50	53	58	70	83	92	117	167	301
334.72133	14	14	16	14	18	20	26	26	28	39	41	52	59	68	75	90	117	163	297
334.86293	10	15	11	11	18	21	22	30	33	33	42	54	64	71	74	94	123	167	297
335.00453	10	14	17	17	18	19	26	27	32	36	45	54	59	67	78	100	114	180	309
335.14614	8	14	16	17	18	19	26	30	33	34	41	53	57	66	76	91	105	162	294
335.28774	12	12	14	13	17	26	23	31	37	39	46	53	65	67	77	106	122	181	298
335.42934	8	9	10	14	15	16	25	26	31	36	46	53	56	66	76	91	106	166	302
335.57095	11	13	13	15	20	20	21	28	31	32	40	54	65	64	85	94	115	170	310
335.71255	11	11	15	14	16	24	23	27	31	38	43	51	62	70	77	98	111	183	304
335.85415	12	14	12	20	17	24	24	32	33	34	44	48	67	71	78	96	114	180	319
335.99575	13	11	17	17	17	18	25	27	34	35	41	47	62	72	76	94	123	169	316
336.13736	7	9	13	13	11	17	22	23	27	34	39	50	53	65	74	93	116	179	305
336.27896	8	9	11	13	15	14	22	22	31	30	40	51	59	65	73	90	118	174	301
336.42056	11	12	12	14	16	22	24	24	25	41	43	49	57	65	82	97	127	182	316
336.56217	10	10	13	15	15	26	22	29	30	37	48	54	62	65	80	99	126	190	316
336.70377	14	11	13	16	20	20	23	28	32	39	46	49	61	73	79	97	124	193	320
336.84537	10	9	14	12	17	21	24	31	34	36	43	50	57	70	77	93	119	182	308
336.98698	10	7	14	12	19	22	21	26	32	35	42	54	54	69	75	93	121	179	320
337.12858	12	13	15	13	15	22	23	26	31	38	44	50	56	73	81	103	124	189	325
337.27018	9	12	8	14	15	19	21	26	28	37	41	48	55	65	78	99	120	186	316
337.41179	7	8	8	11	15	18	20	22	27	35	38	47	57	63	73	98	127	187	323
337.55339	10	12	13	17	21	22	24	28	31	38	46	51	64	64	81	104	131	189	332
337.69499	12	14	11	16	18	16	23	27	32	34	43	53	64	65	72	102	123	183	339
337.83659	11	10	9	11	18	17	26	25	33	38	49	51	61	65	84	98	133	192	339
337.9782	9	11	13	15	15	21	23	26	29	35	44	53	64	71	75	103	125	187	329
338.1198	8	12	13	9	17	16	20	24	29	33	44	51	60	67	83	104	124	188	342
338.2614	9	10	16	15	20	21	20	27	32	33	45	51	59	68	78	101	132	187	336
338.40301	9	7	11	15	19	17	22	25	27	35	42	48	60	64	80	105	128	186	338
338.54461	9	10	11	15	16	16	19	30	29	34	42	51	56	66	87	105	136	198	346
338.68621	10	10	13	16	16	20	27	30	30	38	41	55	60	72	84	102	131	200	358
338.82781	8	11	14	15	17	25	23	26	33	40	45	49	61	71	90	106	136	196	354
338.96942	7	13	17	15	18	19	25	26	29	40	46	59	66	67	82	104	133	195	354
339.11102	10	11	12	18	19	23	27	27	31	34	44	54	60	70	90	105	131	205	356
339.25262	5	9	13	11	14	19	18	25	26	34	40	53	55	65	80	99	138	200	362
339.39423	14	13	15	13	23	19	26	31	34	36	41	55	60	71	82	103	131	197	370
339.53583	9	13	15	13	21	21	24	29	29	38	46	53	64	74	88	105	133	207	370
339.67743	11	10	15	12	16	24	23	28	29	41	44	51	61	65	84	102	137	213	366
339.81904	14	13	16	13	18	20	24	27	34	35	41	54	61	74	80	104	133	221	368
339.96064	10	8	13	12	18	17	23	24	25	35	45	51	58	68	78	104	129	204	378
340.10224	6	10	13	12	19	18	21	31	30	34	44	48	53	68	78	104	138	217	375
340.24384	3	12	8	10	14	20	17	23	28	35	44	51	54	73	86	101	132	216	370
340.38545	10	10	13	11	20	17	25	26	32	41	45	50	59	71	82	103	134	229	378
340.52705	10	11	11	14	13	22	26	30	30	40	48	52	61	71	88	109	140	237	375
340.66865	13	13	12	16	20	27	23	31	35	35	44	53	60	65	87	101	150	235	407
340.81026	8	11	14	12	20	19	18	27	32	35	37	50	59	65	83	114	147	235	437
340.95186	10	10	15	13	15	20	25	31	31	38	43	50	58	73	85	115	149	247	461
341.09346	13	12	14	14	18	23	31	26	33	35	44	54	64	78	91	118	154	263	506
341.23507	10	11	12	14	18	20	19	28	34	35	45	51	65	71	86	124	150	271	545
341.37667	7	14	16	17	17	27	27	29	33	34	47	58	66	75	86	120	154	297	605
341.51827	10	12	13	20	17	24	25	29	32	40	45	54	67	75	89	117	171	335	671
341.65987	8	11	9	13	19	17	21	31	27	36	40	52	63	74	82	123	169	345	724
341.80148	11	13	14	14	19	19	24	33	31	36	44	50	58	75	97	129	179	384	809
341.94308	8	8	12	13	18	18	24	25	29	34	45	52	61	73	93	137	191	429	884
342.08468	12	10	19	18	18	24	26	30	36	39	50	55	65	85	99	143	225	476	1002
342.22629	10	14	13	15	18	22	21	28	28	37	45	57	61	78	106	144	238	515	1134
342.36789	11	12	11	13	16	18	24	25	32	36	44	58	63	81	99	170	257	610	1237
342.50949	10	9	13	16	17	24	24	26	32	35	47	56	75	90	118	183	288	677	1358
342.6511	9	9	14	14	15	18	20	23	29	40	41	52	70	93	124	204	333	757	1522
342.7927	8	11	13	14	15	18	24	26	27	40	48	58	68	96	137	224	376	839	1653
342.9343	9	14	11	15	21	24	23	30	41	39	48	67	82	108	164	259	434	946	1834
343.0759	12	12	15	17	14	20	25	26	39	40	51	65	82	107	172	277	488	1056	2022
343.21751	7	11	14	11	16	17	22	26	32	44	47	61	84	127	184	341	536	1152	2224
343.35911	9	14	16	17	18	23	24	32	36	38	58	63	96	142	210	363	586	1302	2423
343.50071	15	7	14	10	21	23	23	32	37	44	54	77	99	148	238	398	662	1386	2672
343.64232	9	9	16	13	17	23	29	34	33	48	54	82	109	170	253	443	723	1544	2949
343.78392	12	13	12	13	16	21	27	28	36	46	65	86	117	174	285	470	790	1705	3218
343.92552	8	12	11	10	18	21	23	30	34	48	59	92	132	190	298	527	846	1861	3575
344.06713	14	14	11	15	20	25	25	29	36	51	71	104	132	217	333	559	897	1996	3938
344.20873	12	12	13	14	19	23	31	32	43	58	75	105	149	226	350	589	960	2145	4399
344.35033	9	14	14	19	21	24	31	32	43	55	77	116	156	244	378	619	983	2274	4935
344.49194	11	10	11	16	20	19	25	28	41	48	79	115	161	241	389	630	1042	2462	5550
344.63354	12	9	13	19	15	25	23	34	42	56	82	116	166	266	381	656	1043	2745	6264
344.77514	11	7	11	11	18	18	26	32	46	53	79	132	174	254	394	670	1133	3082	7197
344.91674	10	10	15	9	20	24	28	35	43	58	80	124	176	258	387	684	1224	3546	8119
345.05835	12	15	18	16	20	21	22	34	47	62	87	130	181	275	409	714	1351	4193	9275
345.19995	8	11	11	13	20	23	25	33	43	59	80	120	184	278	451	833	1571	4886	10462
345.34155	13	10	16	13	21	30	30	38	49	61	79	136	195	311	514	969	1885	5799	11911
345.48316	13	13	13	16	18	20	32	36	47	64	95	132	205	344	583	1173	2249	6637	13296
345.62476	11	12	10	17	16	17	27	36	43	73	98	147	234	386	701	1375	2704	7589	14806
345.76636	11	13	16	16	22	23	25	33	50	68	105	166	276	468	848	1684	3254	8639	16498
345.90796	10	13	19	18	19	30	30	42	59	82	128	204	313	561	1019	1996	3808	9770	18272
346.04957	11	15	14	17	25	26	30	43	54	84	142	229	374	650	1224	2411	4447	11028	20021
346.19117	13	15	17	20	22	31	37	48	65	99	153	274	440	787	1451	2819	5115	12166	21876
346.33277	11	12	13	10	23	23	32	41	67	103	167	321	520	941	1706	3266	5842	13528	23706
346.47438	8	9	11	19	19	24	32	51	76	113	205	364	610	1108	2003	3765	6608	14816	25593
346.61598	8	10	9	10	17	23	37	52	82	139	232	408	712	1292	2293	4309	7418	16118	27550
346.75758	11	9	16	17	20	28	42	52	100	162	267	490	822	1446	2626	4801	8217	17602	29456
346.89919	10	8	9	15	20	30	38	64	108	171	318	568	914	1652	2918	5263	8937	18820	31165
347.04079	10	13	15	20	24	39	51	74	121	197	360	646	1054	1847	3230	5738	9654	19918	32853
347.18239	8	9	14	17	26	31	50	73	133	228	366	688	1155	2040	3503	6234	10279	21059	34592
347.32399	13	15	12	19	27	41	54	88	146	246	425	779	1287	2290	3833	6686	10951	22195	36230
347.4656	12	12	14	18	30	37	55	86	154	255	478	841	1379	2387	4041	7071	11610	23070	37623
347.6072	9	13	13	19	21	38	62	84	158	293	496	901	1489	2541	4267	7363	12071	24028	39048
347.7488	10	18	13	16	30	46	60	98	195	311	538	976	1586	2693	4490	7764	12611	24910	40403
347.89041	12	10	20	23	31	43	71	111	198	325	581	1036	1668	2831	4725	8116	13041	25870	41474
348.03201	8	11	16	15	32	50	65	110	194	333	608	1081	1734	2942	4875	8339	13432	26526	42275
348.17361	11	12	13	20	31	49	68	119	205	372	640	1160	1811	3091	5078	8650	13808	27088	43014
348.31522	15	10	14	23	32	53	78	124	221	388	668	1187	1913	3147	5250	8842	14257	27497	43414
348.45682	13	18	15	25	33	47	78	131	227	391	683	1248	1986	3275	5421	9054	14465	27831	43774
348.59842	12	13	20	22	32	51	82	135	235	411	711	1298	2024	3393	5506	9275	14820	28077	43905
348.74003	6	7	10	21	29	51	81	133	254	418	732	1319	2072	3468	5611	9485	14975	28180	43882
348.88163	3	14	15	23	36	51	85	142	252	430	747	1354	2150	3545	5733	9535	15088	28167	43674
349.02323	7	12	18	23	37	59	88	139	252	458	759	1375	2196	3603	5801	9607	15134	28057	43395
349.16483	10	12	21	24	37	63	89	145	270	468	791	1407	2217	3680	5915	9704	15178	27732	42638
349.30644	7	9	19	24	35	59	94	147	272	467	805	1449	2272	3737	5951	9673	15055	27314	41709
349.44804	14	13	15	20	35	65	94	159	281	483	810	1465	2309	3775	5927	9642	14854	26730	40593
349.58964	11	12	19	25	38	59	96	162	287	485	845	1479	2302	3722	5845	9493	14501	25872	39250
349.73125	14	11	16	20	39	64	90	157	288	484	846	1517	2310	3767	5855	9274	14079	24831	37609
349.87285	12	14	21	31	45	67	99	164	285	482	829	1507	2325	3678	5715	9015	13555	23845	35766
350.01445	10	18	17	24	40	59	94	158	295	494	839	1489	2296	3620	5581	8629	13065	22603	33960
350.15605	12	16	23	28	44	65	98	159	296	500	847	1484	2249	3553	5344	8293	12298	21281	31854
350.29766	10	18	16	25	41	61	106	156	292	485	837	1438	2145	3385	5053	7797	11621	19922	29967
350.43926	10	16	23	26	39	63	103	156	287	468	791	1397	2053	3189	4815	7302	10885	18605	27876
350.58086	14	13	19	29	36	66	99	161	276	458	792	1323	1974	3062	4513	6794	10090	17350	25810
350.72247	10	16	20	24	45	63	94	147	266	433	741	1256	1851	2852	4179	6298	9364	16072	23626
350.86407	9	14	16	25	35	53	87	143	256	413	677	1170	1759	2706	3871	5786	8644	14855	21724
351.00567	6	13	18	28	34	56	85	134	237	385	658	1094	1610	2482	3576	5376	7915	13615	19906
351.14728	10	10	14	27	42	59	82	127	231	360	611	1027	1490	2232	3247	4858	7258	12461	18120
351.28888	13	13	20	21	38	51	75	118	219	345	563	956	1356	2050	2993	4442	6628	11349	16554
351.43048	12	17	17	21	29	49	75	118	205	320	526	889	1251	1857	2682	4000	5994	10315	14965
351.57209	10	15	20	22	35	46	66	116	188	303	469	809	1132	1700	2431	3676	5396	9411	13603
351.71369	14	15	15	21	35	46	66	101	166	271	438	729	1015	1531	2156	3241	4798	8425	12339
351.85529	13	18	17	23	30	39	63	98	153	245	389	650	897	1331	1927	2899	4360	7752	11154
351.99689	9	12	17	17	27	42	60	86	139	226	352	588	808	1229	1734	2634	3900	6989	10121
352.1385	11	13	14	19	29	40	55	81	122	209	320	529	718	1085	1552	2362	3512	6348	9150
352.2801	7	10	13	21	27	33	49	71	118	174	273	466	657	956	1423	2116	3221	5742	8242
352.4217	11	12	14	17	24	33	47	69	108	152	249	419	573	881	1258	1909	2862	5217	7454
352.56331	9	12	16	16	25	31	45	68	102	149	235	373	514	788	1124	1724	2607	4724	6681
352.70491	4	6	14	12	16	26	35	44	78	121	194	311	445	689	1005	1536	2284	4199	5929
352.84651	7	10	14	14	23	31	39	55	82	121	185	289	430	650	919	1399	2132	3835	5322
352.98811	11	15	15	18	24	29	42	53	78	114	161	274	385	583	826	1282	1915	3425	4727
353.12972	8	14	18	19	17	25	35	48	75	98	156	254	342	516	758	1156	1722	3070	4185
353.27132	9	9	14	16	24	25	32	37	61	87	133	209	314	452	657	1014	1521	2684	3707
353.41292	10	13	13	17	20	24	26	38	56	80	123	198	266	398	591	902	1349	2456	3265
353.55453	13	11	17	19	20	22	29	40	56	71	112	179	232	371	523	791	1213	2201	2919
353.69613	11	7	12	10	18	24	28	35	48	66	100	143	214	322	456	715	1081	1957	2604
353.83773	13	8	14	13	22	24	27	37	45	68	92	142	179	283	400	619	956	1754	2343
353.97934	13	13	16	14	16	24	27	38	49	58	80	118	167	251	364	556	848	1585	2073
354.12094	10	10	12	13	17	20	24	34	44	55	80	106	150	229	325	494	770	1388	1840
354.26254	11	12	16	15	15	23	25	29	43	44	72	98	132	209	284	457	679	1232	1616
354.40414	11	15	14	15	16	21	27	31	44	45	70	94	125	177	276	402	601	1080	1477
354.54575	11	8	16	13	18	18	24	30	36	46	64	92	116	164	244	364	526	960	1308
354.68735	6	12	13	14	13	17	23	30	34	42	65	77	103	153	214	331	483	851	1183
354.82895	11	14	14	15	18	21	29	31	42	46	65	77	103	143	207	304	435	779	1123
354.97056	4	11	13	18	18	20	25	34	40	46	52	79	96	132	187	270	402	714	1006
355.11216	8	11	13	14	19	22	28	31	37	45	54	73	97	133	177	258	371	659	938
355.25376	12	15	18	19	14	27	22	36	32	46	57	67	86	110	163	258	350	619	892
355.39537	8	8	11	11	16	20	23	25	31	42	49	64	75	111	152	233	322	603	869
355.53697	5	9	10	10	17	15	21	22	31	38	46	61	84	118	152	229	327	560	854
355.67857	10	11	14	15	19	18	22	26	30	43	49	67	84	117	153	224	341	557	848
355.82018	6	6	15	15	14	19	22	26	35	40	50	63	84	104	154	219	318	539	853
355.96178	12	10	13	15	18	21	27	29	33	39	51	63	83	106	158	225	310	543	855
356.10338	11	8	14	12	18	19	25	27	38	40	51	62	84	110	150	220	317	565	876
356.24498	6	14	11	13	15	18	22	24	32	39	48	71	78	111	155	221	340	567	858
356.38659	14	13	18	17	19	24	22	32	39	39	55	66	87	118	159	230	336	577	886
356.52819	13	15	18	17	22	26	29	30	36	45	53	69	86	116	163	228	333	603	922
356.66979	12	10	16	12	22	25	22	29	35	40	59	71	84	117	146	246	354	599	916
356.8114	13	8	12	15	20	26	23	28	37	39	51	68	87	109	164	232	360	603	933
356.953	9	11	12	17	20	21	24	23	30	39	55	66	84	117	161	248	354	606	921
357.0946	14	12	15	13	19	22	25	32	34	42	48	68	88	112	167	244	353	619	944
357.2362	11	12	10	20	18	23	26	30	36	45	52	70	90	123	163	252	377	621	965
357.37781	10	13	14	13	18	21	26	28	33	47	51	69	91	120	173	248	358	640	948
357.51941	13	11	13	11	18	20	25	28	32	42	51	69	91	126	168	260	384	628	943
357.66101	13	15	18	16	17	24	31	31	33	46	56	78	92	125	167	266	382	641	945
357.80262	11	10	13	18	19	22	30	33	30	43	53	71	88	120	170	259	369	633	930
357.94422	6	5	12	8	13	19	21	26	29	40	54	63	81	125	172	243	370	610	912
358.08582	8	10	16	10	16	19	20	27	31	42	49	69	89	122	179	258	367	626	899
358.22743	11	13	20	18	14	24	20	30	34	48	52	76	94	128	165	252	360	622	881
358.36903	8	13	12	12	21	28	25	32	36	44	50	70	90	125	161	249	359	602	854
358.51063	8	8	14	16	19	25	27	33	36	43	52	69	91	119	164	248	360	577	841
358.65224	8	8	13	12	19	21	19	29	35	39	57	68	89	122	163	239	340	572	831
358.79384	13	11	12	16	17	17	20	29	35	45	58	70	93	116	158	229	330	545	777
358.93544	11	9	15	10	20	24	26	32	28	47	57	69	85	122	161	237	324	532	765
359.07704	13	15	13	18	22	23	24	31	36	42	59	76	94	115	155	221	323	519	732
359.21865	7	10	16	14	17	22	21	23	30	45	48	66	84	110	150	205	308	491	689
359.36025	12	10	11	16	20	17	25	28	33	45	50	71	88	115	150	212	301	483	680
359.50185	12	21	22	16	24	27	29	34	38	41	59	72	96	119	155	209	281	458	634
359.64346	5	12	6	12	17	20	21	26	31	43	46	66	82	104	133	190	270	441	617
359.78506	6	8	9	10	13	19	21	29	30	40	49	65	73	101	126	183	250	417	605
359.92666	13	13	15	18	23	23	27	28	34	47	57	73	81	104	141	181	255	424	573
360.06826	8	16	15	13	20	21	30	33	35	40	56	60	78	97	125	172	232	407	554
360.20987	13	12	16	17	17	25	31	31	38	45	52	68	74	95	129	162	230	377	536
360.35147	11	12	9	9	13	17	23	26	36	37	49	59	71	98	117	153	216	342	507
360.49307	8	14	16	15	17	22	28	31	35	32	48	66	74	92	113	144	206	340	484
360.63468	10	10	13	14	14	20	21	31	34	35	45	62	71	88	108	152	193	320	474
360.77628	9	8	14	11	15	18	24	29	31	38	46	56	70	90	112	148	180	311	455
360.91788	17	19	18	16	22	24	30	33	35	44	51	59	69	85	108	140	188	308	451
361.05949	8	12	7	16	19	22	21	28	36	39	43	59	68	83	100	140	173	284	433
361.20109	13	12	14	19	18	21	26	30	37	40	51	56	66	84	98	134	164	284	421
361.34269	7	12	13	17	14	19	25	26	29	36	46	56	66	71	99	125	168	274	401
361.48429	11	9	13	19	18	19	20	28	28	39	43	57	63	74	98	113	162	254	393
361.6259	12	14	16	16	20	21	29	35	33	41	44	62	60	76	91	119	157	257	376
361.7675	8	13	16	15	17	24	25	29	34	36	47	55	62	72	94	118	157	245	368
361.9091	10	10	12	17	16	23	24	27	31	35	42	54	60	79	85	111	153	234	363
362.05071	7	10	10	18	15	21	26	24	33	40	46	53	63	71	87	108	146	230	336
362.19231	16	12	16	12	14	22	21	30	33	36	47	48	62	71	83	113	144	236	353
362.33391	8	10	20	16	15	21	27	25	33	35	45	58	58	80	91	108	145	213	344
362.47552	12	14	18	17	23	23	29	28	33	43	45	53	66	77	86	109	141	209	321
362.61712	9	13	14	13	16	18	24	26	30	35	41	56	59	77	82	106	130	209	324
362.75872	11	8	14	15	12	20	20	26	33	40	39	46	55	64	78	105	133	204	317
362.90033	12	14	14	15	17	20	20	28	27	43	44	52	62	74	81	101	131	201	308
363.04193	10	13	13	14	18	18	22	29	30	32	42	54	56	70	76	102	136	201	317
363.18353	12	12	17	16	19	22	25	32	31	37	43	54	64	72	82	101	122	192	296
363.32513	14	14	11	14	19	19	22	25	34	40	43	50	53	65	83	102	119	195	294
363.46674	12	9	13	15	20	20	23	28	28	37	44	51	56	70	76	97	123	183	286
363.60834	8	9	12	13	14	24	23	25	32	37	49	44	59	66	74	96	120	183	276
363.74994	12	10	15	19	23	22	28	34	38	41	50	48	64	68	71	97	126	179	283
363.89155	12	9	16	18	22	23	25	26	35	33	45	52	62	64	78	101	120	172	275
364.03315	9	13	15	15	14	19	24	31	28	36	43	51	51	63	75	94	120	174	264
364.17475	10	11	7	12	17	18	21	23	30	37	43	44	58	66	75	93	118	171	260
364.31635	8	7	10	14	19	18	22	26	28	34	44	52	58	63	84	101	115	162	260
364.45796	10	13	12	17	18	20	25	28	32	38	42	51	61	64	76	92	119	169	261
364.59956	11	12	11	12	21	21	19	29	29	36	43	55	58	63	75	92	118	176	262
364.74116	9	11	14	8	13	20	21	28	27	37	41	47	50	65	78	83	113	163	257
364.88277	6	10	13	14	18	19	22	28	30	30	40	49	56	69	79	93	109	167	253
365.02437	12	9	12	16	18	23	25	32	29	32	43	50	57	62	77	90	111	155	249
365.16597	11	13	18	13	21	24	29	29	33	39	45	51	56	66	75	96	116	161	250
365.30758	10	10	10	15	15	22	22	25	25	38	39	48	55	61	75	89	108	165	241
365.44918	10	12	14	12	17	17	20	28	27	37	42	44	58	66	77	96	111	158	238
365.59078	8	10	13	14	17	21	23	26	27	38	45	54	60	66	81	91	113	155	248
365.73238	10	17	16	20	24	19	30	30	34	43	39	52	62	70	74	98	114	169	241
365.87399	10	15	18	20	20	21	23	32	34	38	44	52	56	67	79	94	113	165	229
366.01559	12	19	24	16	17	24	25	32	33	43	51	55	57	72	81	101	124	152	232
366.15719	8	11	13	11	16	19	24	23	28	39	43	49	48	63	73	88	115	147	229
366.2988	12	11	13	16	18	20	22	28	32	33	40	55	57	66	72	99	116	151	230
366.4404	14	12	13	12	24	17	28	30	26	37	41	56	57	66	74	96	120	156	235
366.582	10	10	16	15	15	20	24	25	30	35	39	47	56	62	72	96	105	152	224
366.72361	3	7	12	16	17	20	19	24	28	31	39	46	52	58	75	86	111	155	218
366.86521	8	15	15	18	18	24	26	30	37	37	46	51	64	65	78	92	110	151	229
367.00681	14	16	17	18	19	27	26	30	37	43	41	52	60	67	78	98	116	160	226
367.14841	15	12	12	13	20	20	26	31	30	35	44	50	56	70	70	91	113	149	212
367.29002	16	17	20	19	28	24	26	32	36	36	47	54	65	74	80	98	125	158	226
367.43162	14	15	13	16	15	19	24	30	30	34	42	49	60	69	75	92	109	156	205
367.57322	10	9	13	16	18	19	23	30	30	37	42	50	51	63	73	91	112	150	215
367.71483	18	16	16	16	20	23	27	32	37	36	47	54	62	63	81	95	117	157	222
367.85643	8	8	8	9	15	19	21	21	30	34	38	50	55	59	72	87	105	145	201
367.99803	10	12	11	12	18	19	21	30	26	34	41	48	53	63	72	93	111	149	210
368.13964	11	17	17	18	19	22	23	25	32	41	44	49	56	68	74	94	111	151	214
368.28124	4	8	15	14	14	13	18	22	27	29	41	47	54	65	74	90	107	145	212
368.42284	13	14	19	20	20	23	30	36	35	36	46	50	57	71	78	100	115	155	207
368.56444	7	9	13	17	18	19	21	23	20	32	37	48	61	65	70	92	107	151	221
368.70605	14	15	22	17	23	25	24	26	34	40	45	50	64	66	83	95	116	150	208
368.84765	6	9	12	10	19	18	25	22	33	33	38	48	57	68	78	84	108	147	215
368.98925	14	10	11	12	19	18	24	28	32	37	42	46	56	72	72	97	112	152	204
369.13086	10	10	17	12	19	22	26	30	32	32	39	46	49	67	79	91	114	146	201
369.27246	16	13	13	16	21	21	23	32	32	41	49	56	55	76	74	92	111	144	202
369.41406	7	12	9	18	21	18	21	19	30	33	38	43	63	67	78	96	115	134	201
369.55567	11	11	16	16	18	17	26	27	34	38	46	56	60	65	75	92	109	150	199
369.69727	10	12	14	16	16	21	23	28	30	39	46	55	60	64	85	89	105	145	188
369.83887	12	10	15	13	15	19	22	23	31	33	41	47	55	65	75	87	102	146	211
369.98048	13	8	12	11	13	16	19	22	30	33	42	46	56	68	69	88	103	150	191
370.12208	4	10	9	17	14	20	23	20	30	30	46	52	59	67	77	89	104	149	186
370.26368	12	10	13	19	20	22	24	30	39	39	43	46	53	66	74	96	107	153	199
370.40528	11	16	9	19	19	22	24	28	30	35	46	52	53	70	74	88	111	142	201
370.54689	11	13	8	14	24	21	26	31	42	36	45	53	64	67	78	99	109	149	191
370.68849	11	9	12	14	17	23	23	26	34	39	46	47	53	67	78	92	113	151	200
370.83009	8	11	15	18	20	23	25	30	31	36	47	53	58	67	79	86	107	143	198
370.9717	5	7	15	18	16	21	24	23	34	33	49	54	53	62	79	89	99	148	196
371.1133	13	13	14	19	23	20	27	28	33	38	50	53	61	65	86	92	108	140	196
371.2549	9	13	17	20	18	24	28	32	31	36	46	51	49	60	78	90	106	147	186
371.3965	10	12	11	17	19	25	24	27	30	35	41	52	65	62	71	96	107	143	189
371.53811	10	15	15	14	18	20	23	31	34	39	39	51	53	62	76	89	103	140	180
371.67971	7	12	11	12	19	21	22	22	31	37	38	50	56	62	71	87	101	144	187
371.82131	7	8	12	14	17	18	20	24	34	32	40	47	60	62	77	94	105	142	186
371.96292	13	13	12	20	20	21	20	26	33	41	45	53	62	64	78	89	110	149	188
372.10452	8	10	10	15	18	17	23	25	28	35	40	49	55	61	77	90	102	130	184
372.24612	11	13	15	12	20	24	29	25	31	37	41	51	55	70	74	89	104	143	185
372.38773	9	7	12	17	18	18	21	24	31	36	41	50	47	61	75	88	106	132	185
372.52933	11	14	11	17	17	20	25	26	33	35	44	47	57	61	75	90	107	140	184
372.67093	12	11	14	16	19	20	26	29	32	35	42	53	54	64	76	86	107	139	185
372.81253	8	10	15	12	16	23	21	25	33	34	39	53	61	67	72	87	103	138	181
372.95414	7	13	15	12	17	19	23	28	31	35	43	52	59	60	73	88	102	148	192
373.09574	11	11	11	11	11	17	23	25	30	28	35	47	51	61	70	86	108	135	172
373.23734	9	11	11	11	15	16	22	26	27	33	38	48	58	60	71	84	96	134	181
373.37895	8	10	8	11	14	17	17	25	27	37	37	50	57	60	65	83	102	148	177
373.52055	11	15	16	16	19	22	26	30	31	36	49	49	59	64	77	90	111	137	191
373.66215	11	11	7	14	13	17	15	26	30	35	39	43	56	65	75	91	104	138	188
373.80376	10	11	13	13	16	22	25	27	30	37	40	51	59	60	81	87	103	138	185
373.94536	13	12	9	12	18	24	27	27	33	40	41	47	63	63	77	92	110	135	183
374.08696	7	7	12	10	13	18	21	26	26	36	39	49	53	59	67	83	95	134	180
374.22857	9	10	12	13	14	18	24	24	32	38	39	50	52	65	72	89	109	139	179
374.37017	7	14	12	13	16	20	24	29	33	35	44	51	54	64	70	84	104	139	183
374.51177	10	12	13	12	18	18	23	24	31	38	43	46	53	68	72	88	102	143	181
374.65337	6	8	11	16	14	17	20	25	29	32	38	42	56	64	75	91	96	140	180
374.79498	14	14	12	17	19	22	25	28	35	36	43	54	62	65	72	89	113	142	176
374.93658	12	12	13	14	22	22	24	25	29	36	41	51	59	64	76	91	104	135	188
375.07818	8	7	10	13	16	20	22	28	31	34	44	51	49	67	72	82	92	136	185
375.21979	11	16	17	16	19	16	26	31	35	38	47	54	52	68	79	88	105	136	189
375.36139	9	7	13	13	18	20	24	29	31	41	44	43	58	67	70	88	107	140	176
375.50299	9	12	12	15	17	21	21	23	29	35	44	55	55	67	71	95	105	140	183
375.64459	9	8	11	13	17	17	22	30	31	35	37	48	53	64	72	83	103	138	172
375.7862	8	8	15	9	18	17	22	23	35	34	41	47	56	61	74	88	106	139	171
375.9278	10	14	16	17	18	21	24	26	29	33	43	57	58	66	73	87	101	128	179
376.0694	10	10	12	16	16	20	23	25	32	33	43	47	59	60	77	90	105	135	172
376.21101	14	12	21	19	20	25	24	33	36	43	45	49	60	67	74	93	109	141	180
376.35261	8	10	15	9	17	20	24	25	30	34	43	47	53	63	75	86	105	139	171
376.49421	9	10	14	16	16	24	24	26	32	35	45	53	54	64	71	86	108	142	183
376.63582	12	15	16	19	19	23	21	32	36	40	52	58	57	65	75	93	112	140	183
376.77742	9	14	15	15	24	24	27	27	31	35	46	54	57	62	73	93	115	137	168
376.91902	12	18	17	17	15	23	28	26	34	44	47	55	58	59	76	89	106	131	179
377.06063	12	16	19	15	18	21	25	28	35	36	38	53	55	65	76	95	105	148	181
377.20223	12	12	17	17	20	19	27	26	29	30	39	50	55	66	66	87	116	136	167
377.34383	13	12	16	17	19	15	23	29	31	37	41	49	62	64	74	95	112	143	173
377.48543	11	7	17	13	19	19	23	27	27	37	40	42	57	67	70	89	102	138	165
377.62704	10	9	12	12	14	21	23	24	26	32	44	48	52	62	75	88	101	138	176
377.76864	5	12	11	11	14	17	21	25	30	36	41	42	55	63	78	89	98	132	178
377.91024	12	14	11	12	20	19	22	24	31	31	43	51	54	62	70	84	102	142	181
378.05185	10	15	16	17	23	20	28	26	30	36	47	52	61	67	76	94	107	140	175
378.19345	15	15	13	13	20	22	25	25	32	37	46	54	52	64	73	89	105	131	177
378.33505	9	9	14	13	19	22	18	29	29	35	39	49	55	66	79	85	101	137	181
378.47665	8	11	11	12	17	22	23	28	32	35	45	49	59	71	71	91	102	142	175
378.61826	6	12	13	14	13	21	21	28	29	36	39	52	54	61	72	89	94	139	171
378.75986	12	15	15	16	18	21	26	27	36	42	41	54	58	65	79	92	113	138	169
378.90146	10	6	13	11	17	23	19	25	30	34	39	49	52	64	71	88	107	136	185
379.04307	10	11	15	11	14	17	23	28	32	35	45	44	55	61	74	89	101	136	173
379.18467	10	9	12	12	18	26	20	26	30	37	40	50	57	65	75	90	104	145	182
379.32627	10	14	12	18	18	21	25	29	28	37	44	54	56	70	75	95	105	141	181
379.46788	14	18	17	15	24	23	22	29	29	36	43	51	60	66	73	96	99	137	175
379.60948	6	8	9	14	17	16	23	25	28	31	44	48	53	58	71	86	105	135	171
379.75108	8	16	15	17	18	20	22	28	31	35	43	48	55	60	76	91	106	133	173
379.89268	9	10	16	12	17	17	23	25	34	40	39	50	56	64	75	86	103	138	180
380.03429	13	15	16	21	21	26	29	31	33	41	45	49	59	59	74	93	109	145	176
380.17589	15	17	18	14	17	20	25	27	36	39	37	50	61	69	73	91	105	143	176
380.31749	8	9	10	13	15	18	20	29	31	31	42	44	55	63	71	87	101	134	174
380.4591	10	12	16	16	21	19	28	31	32	40	43	51	57	63	78	92	107	136	178
380.6007	12	11	14	15	16	21	21	26	31	39	42	54	56	65	74	89	109	139	173
380.7423	11	13	17	16	19	23	28	26	28	34	38	52	57	67	71	89	109	141	180
380.88391	12	14	13	15	14	23	23	31	26	38	42	52	55	68	83	83	107	128	178
381.02551	12	14	17	19	22	21	30	31	31	35	52	51	63	63	78	91	111	134	177
381.16711	8	10	12	18	20	21	28	29	36	39	39	48	61	68	72	93	108	130	185
381.30872	16	10	18	10	21	21	22	24	31	37	40	49	59	64	76	84	114	145	178
381.45032	13	12	15	11	19	16	24	27	30	40	42	48	58	66	79	89	102	140	176
381.59192	10	11	12	10	16	16	21	28	29	35	41	46	54	62	72	81	101	132	177
381.73352	5	8	13	12	17	22	24	25	28	32	39	47	53	62	71	82	104	134	179
381.87513	14	13	18	18	13	21	20	26	30	35	45	47	55	63	70	81	112	135	176
382.01673	11	13	12	17	20	21	26	31	30	40	47	51	59	70	73	89	103	140	177
382.15833	10	12	14	12	18	27	27	28	31	40	39	45	60	62	80	89	109	141	172
382.29994	8	7	12	12	15	16	23	24	29	25	37	42	52	61	70	88	104	133	177
382.44154	9	13	13	7	13	17	20	20	27	37	44	44	56	59	74	78	99	133	175
382.58314	13	10	16	15	14	22	28	34	34	34	41	47	51	67	77	91	102	139	171
382.72474	11	9	16	15	15	21	20	30	32	33	43	54	59	63	72	86	105	139	169
382.86635	10	15	16	17	20	23	21	29	32	34	43	57	58	63	76	87	104	147	175
383.00795	7	9	8	10	16	18	22	27	28	33	40	48	51	61	73	81	100	140	175
383.14955	13	16	14	21	15	22	24	27	31	32	42	51	58	66	75	85	104	129	170
383.29116	3	13	16	13	16	16	23	25	34	32	45	49	59	62	68	87	96	130	170
383.43276	13	11	14	17	21	24	28	26	35	38	41	49	54	65	73	92	106	138	181
383.57436	14	14	18	21	23	21	25	31	38	38	44	52	60	70	77	82	111	135	175
383.71597	10	7	14	18	18	19	24	26	30	33	40	52	62	63	73	92	114	137	176
383.85757	14	11	13	17	23	22	21	30	29	42	44	51	61	67	73	89	103	143	175
383.99917	5	7	11	12	15	16	19	26	29	34	38	47	48	61	68	86	105	135	176
384.14078	10	12	16	16	19	20	29	31	35	37	43	46	56	70	76	93	107	145	168
384.28238	11	13	15	15	16	19	24	27	29	36	46	49	60	65	71	89	108	141	172
384.42398	8	12	10	21	18	18	21	25	31	34	41	49	46	57	65	87	104	125	178
384.56558	12	13	15	18	18	20	26	25	31	31	44	52	57	64	81	91	106	130	182
384.70719	9	15	13	12	19	25	22	29	33	34	43	51	53	64	79	81	108	136	178
384.84879	11	15	21	16	21	19	30	30	31	37	46	54	58	65	78	90	103	134	172
384.99039	16	12	12	18	19	17	20	25	29	40	42	52	56	69	78	83	103	139	180
385.132	8	7	14	13	17	16	23	19	28	33	44	48	53	61	66	83	102	124	174
385.2736	8	14	12	16	16	18	23	25	26	35	44	50	52	63	69	91	102	133	174
385.4152	11	14	16	14	17	22	24	25	31	36	44	52	54	70	74	86	105	137	173
385.5568	8	12	11	15	16	22	21	27	28	34	46	51	56	62	71	90	113	141	182
385.69841	12	15	12	17	17	20	22	29	32	35	46	56	60	66	77	88	105	146	176
385.84001	16	12	20	15	19	18	24	29	28	37	47	49	56	68	72	89	103	143	173
385.98161	12	12	14	15	15	21	22	29	30	37	40	55	61	65	80	90	112	134	168
386.12322	13	13	14	17	23	20	26	31	32	37	45	50	54	60	72	93	105	137	184
386.26482	7	14	15	16	16	18	20	27	35	33	39	53	54	63	73	87	105	143	166
386.40642	6	11	7	15	16	20	23	29	28	34	39	48	56	62	69	89	100	139	179
386.54803	10	11	14	13	18	18	25	29	32	35	39	42	62	65	73	91	109	136	170
386.68963	6	8	14	10	14	20	24	27	32	31	41	47	53	62	72	86	105	121	175
386.83123	11	13	12	14	17	23	28	20	29	33	43	54	59	66	73	92	103	144	179
386.97283	13	9	17	14	14	21	24	25	29	28	39	45	59	61	76	81	105	134	174
387.11444	10	17	13	15	15	24	22	30	28	37	45	45	56	66	72	93	104	135	168
387.25604	11	13	16	15	19	23	26	28	33	36	43	51	64	64	75	92	104	141	173
387.39764	10	15	15	13	17	21	22	24	30	33	41	47	54	65	73	91	109	132	175
387.53925	13	11	15	14	18	25	20	25	34	38	43	45	57	66	71	92	115	142	183
387.68085	9	9	11	16	15	21	22	29	32	37	46	49	57	60	69	86	110	140	165
387.82245	9	12	15	13	18	22	24	24	31	39	37	50	53	71	71	85	105	137	174
387.96406	11	12	19	17	17	22	25	27	31	40	44	50	57	67	76	90	106	148	179
388.10566	15	16	18	13	25	22	23	30	37	38	48	56	62	67	71	91	110	139	178
388.24726	13	13	17	15	18	18	24	29	29	41	44	48	62	70	75	89	105	133	174
388.38887	13	14	13	14	18	18	25	28	29	32	39	49	56	63	74	90	108	139	174
388.53047	10	12	11	13	16	21	20	26	32	36	43	52	57	72	78	84	102	133	179
388.67207	10	9	16	16	21	19	24	26	37	37	45	54	54	64	68	89	97	142	181
388.81367	10	12	14	14	20	22	27	29	38	43	46	53	52	66	71	90	105	139	175
388.95528	14	16	19	17	22	25	30	31	35	42	44	51	61	61	78	101	112	144	180
389.09688	11	13	15	14	19	17	26	29	33	40	44	55	60	64	70	92	101	140	184
389.23848	14	15	17	18	23	25	27	33	33	41	45	56	62	74	68	94	107	146	171
389.38009	13	11	19	20	21	23	23	29	32	35	46	49	58	66	74	91	102	134	179
389.52169	10	7	13	13	15	21	18	28	27	30	45	46	57	65	68	89	107	137	172
389.66329	10	13	14	16	15	23	27	27	32	34	41	50	62	69	68	83	109	143	183
389.80489	9	13	15	19	22	20	26	26	34	41	42	53	64	70	76	84	108	134	177
389.9465	10	14	16	13	22	20	23	26	32	35	36	53	53	62	75	89	107	130	170
390.0881	10	11	15	17	17	24	27	30	28	41	39	54	61	64	76	91	103	140	180
390.2297	11	10	12	16	16	16	21	30	31	29	44	47	55	60	71	86	100	139	177
390.37131	5	8	9	11	18	17	25	25	27	39	41	48	48	60	69	90	104	140	165
390.51291	3	15	13	10	21	15	22	30	30	38	41	44	54	59	69	94	109	133	179
390.65451	9	5	16	17	14	20	21	33	29	33	36	44	54	69	73	89	96	131	176
390.79612	11	7	14	10	17	15	21	26	29	32	40	47	61	62	67	88	101	138	170
390.93772	7	12	9	15	20	18	20	20	24	30	40	47	102	60	71	90	100	130	168
391.07932	9	10	11	14	19	13	26	27	29	32	43	52	500	63	73	89	107	140	177
391.22092	11	11	19	21	19	25	26	25	31	36	47	55	91	70	75	93	112	133	179
391.36253	11	17	13	12	16	17	26	27	29	35	39	52	59	63	74	97	111	134	181
391.50413	9	16	15	16	19	23	26	31	28	43	40	47	53	67	73	91	108	139	183
391.64573	12	10	16	15	19	26	23	27	33	40	44	47	62	68	76	89	101	144	178
391.78734	9	7	11	14	21	20	21	27	25	39	42	55	55	58	65	83	100	132	173
391.92894	10	13	18	18	22	23	28	34	32	46	51	53	58	70	76	94	110	143	174
392.07054	12	13	17	17	18	20	23	30	29	35	41	54	56	71	80	93	113	139	178
392.21215	12	16	14	18	17	19	25	28	27	44	50	46	58	69	73	96	112	142	168
392.35375	11	12	13	8	16	26	22	29	29	38	45	50	57	62	68	91	107	129	175
392.49535	10	12	13	12	16	21	25	29	33	39	41	48	55	65	67	93	102	145	182
392.63696	7	12	11	10	15	18	21	26	24	35	38	50	54	62	77	85	108	136	181
392.77856	8	12	16	14	20	24	24	32	35	40	46	54	53	67	76	93	109	143	172
392.92016	11	13	11	12	19	22	23	36	34	41	46	51	54	64	74	94	113	146	171
393.06176	4	8	10	12	18	21	21	28	32	37	47	50	54	65	73	89	104	134	179
393.20337	10	13	16	21	13	24	29	26	31	35	42	57	59	62	80	99	102	139	175
393.34497	10	14	14	13	18	21	24	29	39	41	46	52	61	70	84	93	105	141	176
393.48657	12	11	12	15	19	18	27	30	34	42	42	56	59	64	74	98	104	138	171
393.62818	11	10	12	11	19	18	31	29	34	34	35	51	57	65	75	86	108	140	162
393.76978	8	13	11	12	17	23	24	29	32	37	42	53	58	71	74	84	111	137	175
393.91138	12	12	15	19	20	26	33	30	39	38	44	56	63	65	85	97	114	139	188
394.05298	10	12	15	13	13	19	25	30	30	40	40	47	59	65	79	87	117	142	176
394.19459	7	9	14	12	19	15	18	26	31	29	38	53	53	70	78	82	103	140	177
394.33619	9	15	15	15	17	23	28	26	27	39	42	50	52	65	65	89	109	143	183
394.47779	9	11	16	15	22	23	23	27	33	41	42	54	62	69	79	93	112	143	179
394.6194	13	10	14	15	20	23	29	30	32	34	42	47	58	67	80	89	110	147	182
394.761	8	12	11	21	18	24	24	29	30	43	49	57	70	72	77	98	108	140	185
394.9026	11	14	14	13	21	23	26	30	32	33	51	53	59	68	74	98	118	144	171
395.04421	14	15	18	20	21	29	34	29	39	44	53	57	60	71	80	98	118	153	182
395.18581	6	17	17	16	18	27	26	30	38	36	48	54	59	67	82	94	117	141	189
395.32741	6	9	10	9	18	21	25	32	33	41	48	49	57	70	79	98	112	142	185
395.46902	17	15	14	18	19	23	25	31	34	45	49	54	59	69	77	99	115	147	189
395.61062	15	13	15	21	21	30	29	31	32	46	45	56	64	70	84	96	118	148	187
395.75222	13	10	17	19	19	20	26	33	28	39	45	48	61	71	78	93	112	150	192
395.89382	12	12	18	15	17	23	29	28	33	44	45	56	64	70	82	97	115	147	192
396.03543	12	14	15	21	19	23	35	34	28	44	46	57	62	76	84	100	120	156	197
396.17703	8	15	16	17	18	26	30	29	39	36	44	57	66	75	75	99	120	153	194
396.31863	9	13	21	20	19	27	26	36	36	44	51	58	67	68	91	104	128	150	189
396.46024	13	12	13	21	24	21	32	32	41	47	47	58	63	73	89	101	117	154	197
396.60184	16	16	14	23	19	26	32	30	41	43	50	61	73	70	88	103	122	153	213
396.74344	15	12	18	20	19	24	32	31	38	48	45	60	66	82	87	106	121	156	204
396.88504	14	9	13	20	19	19	25	29	36	43	48	53	64	74	86	97	118	165	204
397.02665	15	17	19	16	19	27	28	32	39	46	48	62	68	75	86	106	135	164	211
397.16825	13	10	12	19	23	24	28	33	35	51	54	61	67	81	88	98	121	165	205
397.30985	8	9	13	18	17	25	28	33	38	46	53	58	65	71	92	109	131	172	212
397.45146	16	15	19	21	20	28	30	33	40	51	50	65	66	77	90	104	128	168	227
397.59306	14	18	21	22	21	27	31	37	40	53	55	65	67	82	93	111	126	167	219
397.73466	15	12	15	16	28	26	31	36	42	44	57	63	67	78	86	111	141	180	215
397.87627	10	18	24	20	23	25	30	34	39	45	60	65	74	85	90	124	139	160	217
398.01787	10	11	16	16	21	24	27	31	36	37	51	65	63	81	92	111	135	165	214
398.01787	10	17	20	20	22	28	30	32	41	47	58	64	77	91	94	115	134	176	231
																			
	0.483333333333334	0.191666666666666	1.16666666666667	2.83333333333333	5.90833333333333	11.175	19.625	35.4916666666667	69.7	121.725	214.391666666667	388.291666666667	606.725	1003.55833333333	1605.96666666667	2661.89166666667	4235.48333333333	8201.875	13057.0083333333


==> anc/Fig2d.dat <==
power	dual	power	fit	power	single	power	fit
0.542375012480672	3.9754669640368E-5	0.542375012480672	2.82864085563536E-4	0.542375012480672	2.77358160281637E-4	0.35126193	0.0123821731216238
0.627904792951261	1.00254003655175E-4	0.543592234244159	2.85411910341302E-4	0.627904792951261	6.99446537129125E-4	0.351823627705359	0.0124476416886639
0.73637637767395	1.78820122045659E-4	0.544812187750052	2.87982683988966E-4	0.73637637767395	0.00124758224683018	0.352386223613129	0.0125134564092612
0.84903046265042	3.40814050738779E-4	0.546034879129046	2.90576613212511E-4	0.84903046265042	0.00237777244701474	0.352949719159611	0.0125796191136417
0.992948630218488	5.75312083759254E-4	0.547260314525597	2.93193906579773E-4	0.992948630218488	0.00401380523552968	0.353514115783404	0.0126461316417085
1.18489933134454	0.00129459777591921	0.54848850009795	2.95834774537208E-4	1.18489933134454	0.00903207750641312	0.354079414925408	0.0127129958430932
1.36010294258824	0.00219012018709538	0.549719442018168	2.98499429426815E-4	1.36010294258824	0.0152799082820608	0.354645618028825	0.0127802135772065
1.57499544796639	0.00390129170151473	0.550953146472169	3.01188085503204E-4	1.57499544796639	0.0272183141966144	0.355212726539168	0.0128477867132908
1.81693108573109	0.00569474800978843	0.552189619659752	3.03900958950831E-4	1.81693108573109	0.0397308000682914	0.355780741904259	0.0129157171304716
2.12359080811765	0.0102510764179289	0.553428867794631	3.06638267901381E-4	2.12359080811765	0.0715191377995042	0.356349665574235	0.01298400671781
2.46985398030252	0.0160955038255429	0.554670897104463	3.09400232451295E-4	2.46985398030252	0.112294212736346	0.356919499001554	0.0130526573743551
2.94552259956303	0.0277870349719667	0.555915713830883	3.12187074679482E-4	2.94552259956303	0.19386303468814	0.357490243640995	0.013121671009197
3.44409030090756	0.0426334340055137	0.557163324229534	3.14999018665168E-4	3.44409030090756	0.297442562829166	0.358061900949663	0.0131910495415198
4.23051997068908	0.0782130068457083	0.558413734570097	3.17836290505911E-4	4.23051997068908	0.545672140784011	0.358634472386995	0.0132607949006548
5.09209793410084	0.133374161323297	0.559666951136324	3.20699118335789E-4	5.09209793410084	0.930517404581143	0.359207959414759	0.0133309090261343
		0.560922980226071	3.23587732343735E-4			0.359782363497063	0.0134013938677458
		0.562181828151325	3.26502364792051E-4			0.360357686100355	0.0134722513855857
		0.563443501238241	3.29443250035079E-4			0.360933928693428	0.0135434835501141
		0.564708005827171	3.32410624538048E-4			0.361511092747424	0.0136150923422097
	--	0.565975348272694	3.35404726896089E-4			0.362089179735838	0.0136870797532246
	--	0.567245534943654	3.38425797853412E-4			0.36266819113452	0.0137594477850399
	--	0.568518572223185	3.4147408032267E-4			0.363248128421681	0.0138321984501212
	--	0.569794466508748	3.4454981940449E-4			0.363828993077894	0.0139053337715748
	--	0.571073224212162	3.47653262407177E-4			0.364410786586104	0.0139788557832039
	--	0.572354851759634	3.50784658866602E-4			0.364993510431621	0.0140527665295646
	--	0.573639355591793	3.53944260566266E-4			0.365577166102136	0.0141270680660238
	--	0.574926742163725	3.57132321557546E-4			0.366161755087715	0.0142017624588155
	--	0.576217017944999	3.60349098180116E-4			0.366747278880809	0.0142768517850986
	--	0.577510189419707	3.63594849082567E-4			0.367333738976254	0.0143523381330146
	--	0.578806263086489	3.66869835243201E-4			0.367921136871277	0.0144282236017457
	--	0.580105245458574	3.7017431999101E-4			0.368509474065501	0.0145045103015732
	--	0.581407143063803	3.73508569026856E-4			0.369098752060943	0.014581200353936
	--	0.582711962444672	3.76872850444833E-4			0.369688972362026	0.01465829589149
	--	0.584019710158358	3.80267434753824E-4			0.370280136475576	0.0147357990581668
	--	0.585330392776753	3.83692594899245E-4			0.37087224591083	0.0148137120092339
	--	0.586644016886498	3.87148606285003E-4			0.371465302179437	0.0148920369113544
	--	0.587960589089018	3.90635746795633E-4			0.372059306795464	0.0149707759426471
	--	0.589280116000552	3.94154296818638E-4			0.372654261275401	0.0150499312927474
	--	0.590602604252186	3.97704539267044E-4			0.373250167138159	0.0151295051628679
	--	0.591928060489891	4.01286759602143E-4			0.37384702590508	0.0152094997658596
	--	0.59325649137455	4.0490124585644E-4			0.374444839099941	0.0152899173262739
	--	0.594587903581997	4.08548288656823E-4			0.375043608248952	0.0153707600804239
	--	0.595922303803047	4.12228181247924E-4			0.375643334880765	0.0154520302764468
	--	0.59725969874353	4.15941219515701E-4			0.376244020526477	0.0155337301743664
	--	0.598600095124328	4.19687702011225E-4			0.376845666719632	0.0156158620461562
	--	0.599943499681404	4.23467929974692E-4			0.377448274996227	0.0156984281758021
	--	0.601289919165839	4.2728220735964E-4			0.378051846894717	0.0157814308593664
	--	0.602639360343865	4.31130840857388E-4			0.378656383956013	0.0158648724050513
	--	0.603991829996899	4.35014139921697E-4			0.379261887723494	0.0159487551332632
	--	0.605347334921579	4.38932416793654E-4			0.379868359743005	0.0160330813766772
	--	0.606705881929792	4.42885986526779E-4			0.380475801562864	0.0161178534803023
	--	0.608067477848717	4.46875167012347E-4			0.381084214733863	0.0162030738015459
	--	0.609432129520851	4.50900279004963E-4			0.381693600809276	0.01628874471028
	--	0.610799843804052	4.54961646148346E-4			0.382303961344859	0.016374868588907
	--	0.612170627571564	4.59059595001346E-4			0.382915297898857	0.0164614478324256
	--	0.613544487712058	4.63194455064211E-4			0.383527612032008	0.0165484848484978
	--	0.614921431129667	4.67366558805078E-4			0.384140905307542	0.0166359820575155
	--	0.616301464744014	4.71576241686702E-4			0.384755179291193	0.0167239418926683
	--	0.617684595490256	4.75823842193431E-4			0.385370435551195	0.0168123668000106
	--	0.619070830319111	4.80109701858425E-4			0.385986675658292	0.01690125923853
	--	0.620460176196897	4.84434165291116E-4			0.386603901185739	0.0169906216802155
	--	0.621852640105567	4.88797580204911E-4			0.387222113709308	0.0170804566101263
	--	0.623248229042742	4.93200297445162E-4			0.387841314807289	0.0171707665264611
	--	0.624646950021748	4.97642671017363E-4			0.388461506060496	0.0172615539406272
	--	0.626048810071651	5.02125058115627E-4			0.389082689052272	0.0173528213773104
	--	0.62745381623729	5.06647819151391E-4			0.389704865368492	0.0174445713745458
	--	0.628861975579317	5.11211317782415E-4			0.390328036597565	0.0175368064837873
	--	0.630273295174229	5.15815920942006E-4			0.390952204330443	0.0176295292699798
	--	0.631687782114403	5.20461998868526E-4			0.391577370160618	0.0177227423116293
	--	0.633105443508134	5.25149925135168E-4			0.392203535684134	0.0178164482008757
	--	0.63452628647967	5.29880076679986E-4			0.392830702499586	0.0179106495435641
	--	0.635950318169248	5.34652833836201E-4			0.393458872208124	0.0180053489593175
	--	0.637377545733128	5.39468580362795E-4			0.39408804641346	0.0181005490816099
	--	0.63880797634363	5.44327703475354E-4			0.39471822672187	0.0181962525578393
	--	0.640241617189174	5.4923059387721E-4			0.395349414742197	0.0182924620494011
	--	0.641678475474308	5.54177645790851E-4			0.395981612085859	0.0183891802317627
	--	0.643118558419752	5.59169256989625E-4			0.396614820366851	0.0184864097945375
	--	0.64456187326243	5.6420582882972E-4			0.397249041201746	0.0185841534415595
	--	0.646008427255506	5.69287766282432E-4			0.397884276209705	0.018682413890959
	--	0.647458227668425	5.74415477966733E-4			0.398520527012476	0.0187811938752379
	--	0.648911281786943	5.79589376182127E-4			0.399157795234402	0.0188804961413456
	--	0.65036759691317	5.84809876941793E-4			0.399796082502423	0.0189803234507557
	--	0.651827180365602	5.90077400006045E-4			0.400435390446079	0.0190806785795423
	--	0.65329003947916	5.95392368916078E-4			0.401075720697519	0.019181564318458
	--	0.654756181605225	6.00755211028026E-4			0.401717074891499	0.0192829834730105
	--	0.656225614111679	6.06166357547315E-4			0.402359454665391	0.0193849388635415
	--	0.657698344382937	6.11626243563351E-4			0.403002861659184	0.0194874333253045
	--	0.659174379819987	6.17135308084492E-4			0.403647297515489	0.0195904697085441
	--	0.660653727840428	6.22693994073346E-4			0.404292763879546	0.0196940508785749
	--	0.662136395878504	6.28302748482395E-4			0.404939262399225	0.0197981797158614
	--	0.663622391385144	6.3396202228993E-4			0.40558679472503	0.0199028591160984
	--	0.665111721827998	6.39672270536311E-4			0.406235362510104	0.0200080919902905
	--	0.666604394691478	6.45433952360552E-4			0.406884967410235	0.0201138812648342
	--	0.668100417476789	6.5124753103725E-4			0.407535611083859	0.0202202298815989
	--	0.669599797701972	6.57113474013822E-4			0.408187295192063	0.0203271407980081
	--	0.671102542901943	6.63032252948098E-4			0.408840021398589	0.0204346169871227
	--	0.672608660628523	6.69004343746238E-4			0.409493791369843	0.0205426614377228
	--	0.674118158450486	6.75030226601018E-4			0.410148606774892	0.0206512771543913
	--	0.67563104395359	6.81110386030409E-4			0.410804469285474	0.0207604671575973
	--	0.677147324740616	6.87245310916559E-4			0.411461380576	0.02087023448378
	--	0.67866700843141	6.93435494545097E-4			0.412119342323558	0.0209805821854334
	--	0.680190102662918	6.99681434644793E-4			0.412778356207919	0.0210915133311908
	--	0.681716615089224	7.05983633427574E-4			0.413438423911538	0.0212030310059105
	--	0.683246553381591	7.12342597628915E-4			0.414099547119562	0.0213151383107617
	--	0.684779925228497	7.18758838548585E-4			0.414761727519833	0.0214278383633099
	--	0.686316738335677	7.25232872091739E-4			0.41542496680289	0.0215411342976047
	--	0.687857000426156	7.31765218810428E-4			0.416089266661979	0.0216550292642661
	--	0.689400719240296	7.38356403945432E-4			0.416754628793049	0.0217695264305727
	--	0.690947902535825	7.45006957468503E-4			0.417421054894764	0.0218846289805495
	--	0.692498558087886	7.51717414124974E-4			0.418088546668504	0.0220003401150562
	--	0.694052693689068	7.58488313476759E-4			0.418757105818368	0.0221166630518769
	--	0.69561031714945	7.6532019994574E-4			0.419426734051183	0.0222336010258088
	--	0.697171436296639	7.72213622857531E-4			0.420097433076503	0.0223511572887527
	--	0.698736058975807	7.79169136485658E-4			0.420769204606615	0.0224693351098032
	--	0.700304193049736	7.86187300096122E-4			0.421442050356547	0.0225881377753397
	--	0.70187584639885	7.93268677992363E-4			0.422115972044067	0.0227075685891179
	--	0.703451026921262	8.0041383956064E-4			0.422790971389691	0.0228276308723611
	--	0.705029742532808	8.07623359315814E-4			0.423467050116685	0.0229483279638534
	--	0.70661200116709	8.14897816947537E-4			0.424144209951074	0.0230696632200322
	--	0.708197810775515	8.22237797366862E-4			0.424822452621638	0.0231916400150809
	--	0.709787179327335	8.29643890753278E-4			0.425501779859926	0.0233142617410239
	--	0.711380114809686	8.37116692602167E-4			0.426182193400254	0.02343753180782
	--	0.71297662522763	8.44656803772678E-4			0.42686369497971	0.0235614536434578
	--	0.714576718604195	8.52264830536036E-4			0.427546286338162	0.0236860306940505
	--	0.716180402980413	8.59941384624309E-4			0.42822996921826	0.0238112664239322
	--	0.717787686415362	8.67687083279576E-4			0.428914745365438	0.0239371643157541
	--	0.719398576986207	8.75502549303558E-4			0.429600616527925	0.0240637278705813
	--	0.721013082788243	8.83388411107714E-4			0.430287584456743	0.0241909606079898
	--	0.722631211934928	8.91345302763748E-4			0.430975650905714	0.0243188660661653
	--	0.724252972557931	8.99373864054596E-4			0.431664817631466	0.0244474478020008
	--	0.72587837280717	9.07474740525882E-4			0.432355086393435	0.0245767093911956
	--	0.727507420850856	9.1564858353781E-4			0.43304645895387	0.024706654428355
	--	0.729140124875526	9.23896050317542E-4			0.433738937077839	0.0248372865270903
	--	0.730776493086094	9.32217804012039E-4			0.434432522533233	0.0249686093201188
	--	0.732416533705887	9.40614513741395E-4			0.435127217090768	0.0251006264593654
	--	0.734060254976686	9.49086854652624E-4			0.435823022523993	0.025233341616064
	--	0.73570766515877	9.57635507973948E-4			0.436519940609293	0.0253667584808592
	--	0.737358772530953	9.6626116106958E-4			0.437217973125894	0.0255008807639094
	--	0.739013585390634	9.7496450749499E-4			0.437917121855864	0.0256357121949899
	--	0.740672112053829	9.83746247052665E-4			0.438617388584126	0.0257712565235964
	--	0.742334360855219	9.92607085848376E-4			0.439318775098452	0.0259075175190495
	--	0.744000340148188	0.00100154773634797			0.440021283189477	0.0260444989705992
	--	0.745670058304871	0.00101056891743464			0.440724914650696	0.0261822046875307
	--	0.747343523716188	0.00101967135446672			0.441429671278475	0.0263206384992702
	--	0.749020744791893	0.00102885577933604			0.442135554872051	0.0264598042554911
	--	0.750701729960612	0.00103812293052676			0.442842567233536	0.0265997058262215
	--	0.752386487669888	0.00104747355317471			0.443550710167928	0.0267403471019513
	--	0.754075026386221	0.00105690839912738			0.444259985483109	0.0268817319937408
	--	0.755767354595113	0.00106642822700429			0.444970394989852	0.0270238644333297
	--	0.757463480801109	0.00107603380225807			0.445681940501825	0.0271667483732455
	--	0.759163413527841	0.00108572589723593			0.446394623835598	0.0273103877869145
	--	0.760867161318069	0.00109550529124181			0.447108446810644	0.0274547866687713
	--	0.762574732733726	0.00110537277059904			0.447823411249347	0.0275999490343707
	--	0.76428613635596	0.00111532912871354			0.448539518977005	0.0277458789204993
	--	0.766001380785176	0.00112537516613762			0.449256771821832	0.0278925803852867
	--	0.767720474641083	0.00113551169063438			0.449975171614971	0.02804005750832
	--	0.769443426562731	0.00114573951724262			0.450694720190487	0.0281883143907559
	--	0.771170245208561	0.00115605946834239			0.451415419385383	0.0283373551554354
	--	0.772900939256445	0.00116647237372111			0.452137271039596	0.0284871839469982
	--	0.77463551740373	0.00117697907064033			0.452860276996006	0.0286378049319981
	--	0.776373988367282	0.00118758040390297			0.453584439100442	0.0287892222990191
	--	0.778116360883529	0.0011982772259213			0.454309759201682	0.0289414402587911
	--	0.779862643708508	0.00120907039678551			0.455036239151461	0.0290944630443078
	--	0.781612845617904	0.00121996078433279			0.455763880804477	0.0292482949109441
	--	0.783366975407098	0.00123094926421716			0.456492686018391	0.0294029401365745
	--	0.785125041891211	0.00124203671997987			0.457222656653836	0.0295584030216917
	--	0.786887053905144	0.00125322404312044			0.45795379457442	0.029714687889527
	--	0.788653020303631	0.00126451213316833			0.458686101646732	0.0298717990861694
	--	0.790422949961272	0.00127590189775528			0.459419579740345	0.0300297409806878
	--	0.792196851772588	0.0012873942526883			0.460154230727821	0.0301885179652511
	--	0.793974734652061	0.00129899012202328			0.460890056484717	0.0303481344552514
	--	0.795756607534178	0.0013106904381393			0.46162705888959	0.0305085948894266
	--	0.797542479373478	0.00132249614181363			0.462365239824	0.0306699037299831
	--	0.799332359144595	0.00133440818229731			0.463104601172515	0.0308320654627209
	--	0.801126255842306	0.00134642751739154			0.463845144822719	0.0309950845971576
	--	0.802924178481573	0.00135855511352465			0.464586872665212	0.0311589656666542
	--	0.804726136097591	0.00137079194582984			0.465329786593619	0.0313237132285412
	--	0.806532137745832	0.00138313899822353			0.466073888504591	0.0314893318642448
	--	0.808342192502089	0.00139559726348456			0.466819180297815	0.0316558261794151
	--	0.810156309462526	0.00140816774333393			0.467565663876012	0.0318232008040533
	--	0.811974497743718	0.00142085144851542			0.468313341144949	0.0319914603926415
	--	0.813796766482703	0.00143364939887677			0.469062214013438	0.0321606096242713
	--	0.815623124837022	0.00144656262345178			0.469812284393345	0.0323306532027738
	--	0.817453581984769	0.00145959216054299			0.470563554199593	0.0325015958568513
	--	0.819288147124636	0.00147273905780517			0.471316025350166	0.0326734423402082
	--	0.821126829475959	0.00148600437232958			0.472069699766116	0.0328461974316829
	--	0.822969638278764	0.00149938917072895			0.472824579371566	0.0330198659353816
	--	0.824816582793815	0.00151289452922325			0.473580666093718	0.0331944526808109
	--	0.826667672302658	0.00152652153372622			0.474337961862853	0.0333699625230131
	--	0.828522916107669	0.00154027127993268			0.475096468612341	0.0335464003427
	--	0.830382323532103	0.00155414487340665			0.475856188278642	0.0337237710463898
	--	0.832245903920136	0.00156814342967021			0.476617122801313	0.033902079566543
	--	0.834113666636915	0.00158226807429325			0.477379274123013	0.0340813308616995
	--	0.835985621068607	0.0015965199429839			0.478142644189507	0.0342615299166167
	--	0.837861776622442	0.00161090018167991			0.478907234949671	0.0344426817424078
	--	0.839742142726762	0.00162540994664076			0.4796730483555	0.0346247913766817
	--	0.841626728831068	0.00164005040454063			0.480440086362106	0.0348078638836827
	--	0.84351554440607	0.00165482273256223			0.481208350927731	0.0349919043544312
	--	0.845408598943731	0.00166972811849142			0.481977844013747	0.0351769179068658
	--	0.847305901957316	0.00168476776081275			0.482748567584664	0.0353629096859848
	--	0.849207462981442	0.00169994286880579			0.483520523608129	0.0355498848639904
	--	0.851113291572123	0.0017152546626424			0.484293714054941	0.0357378486404316
	--	0.853023397306818	0.00173070437348481			0.485068140899047	0.0359268062423489
	--	0.854937789784481	0.00174629324358463			0.485843806117552	0.0361167629244202
	--	0.856856478625608	0.00176202252638271			0.486620711690721	0.0363077239691064
	--	0.858779473472287	0.00177789348660997			0.487398859601987	0.0364996946867985
	--	0.860706783988244	0.00179390740038906			0.488178251837956	0.0366926804159656
	--	0.862638419858893	0.00181006555533695			0.488958890388406	0.0368866865233022
	--	0.864574390791384	0.00182636925066851			0.489740777246302	0.0370817184038792
	--	0.866514706514653	0.00184281979730094			0.490523914407793	0.0372777814812924
	--	0.86845937677947	0.0018594185179592			0.491308303872221	0.0374748812078141
	--	0.870408411358488	0.00187616674728232			0.492093947642124	0.0376730230645445
	--	0.872361820046292	0.00189306583193078			0.492880847723245	0.0378722125615641
	--	0.874319612659448	0.00191011713069473			0.493669006124532	0.0380724552380872
	--	0.876281799036554	0.00192732201460328			0.494458424858145	0.0382737566626154
	--	0.878248389038288	0.00194468186703473			0.495249105939463	0.038476122433093
	--	0.880219392547456	0.0019621980838278			0.496041051387088	0.0386795581770626
	--	0.882194819469046	0.00197987207339386			0.496834263222848	0.0388840695518208
	--	0.884174679730273	0.00199770525683017			0.497628743471807	0.039089662244577
	--	0.886158983280633	0.00201569906803418			0.498424494162264	0.0392963419726101
	--	0.888147740091949	0.00203385495381879			0.499221517325764	0.0395041144834284
	--	0.890140960158424	0.00205217437402866			0.500019814997099	0.0397129855549291
	--	0.892138653496693	0.00207065880165768			0.500819389214317	0.0399229609955588
	--	0.894140830145866	0.0020893097229673			0.501620242018721	0.0401340466444758
	--	0.896147500167587	0.00210812863760611			0.502422375454883	0.0403462483717113
	--	0.89815867364608	0.00212711705873037			0.50322579157064	0.0405595720783333
	--	0.900174360688199	0.00214627651312574			0.504030492417107	0.0407740236966114
	--	0.902194571423482	0.00216560854132998			0.504836480048678	0.04098960919018
	--	0.904219316004198	0.00218511469775684			0.505643756523032	0.0412063345542061
	--	0.906248604605403	0.00220479655082105			0.506452323901136	0.0414242058155544
	--	0.908282447424986	0.00222465568306446			0.507262184247258	0.041643229032956
	--	0.910320854683724	0.0022446936912832			0.508073339628962	0.0418634102971762
	--	0.912363836625331	0.00226491218665617			0.50888579211712	0.0420847557311843
	--	0.914411403516511	0.00228531279487453			0.509699543785916	0.0423072714903238
	--	0.916463565647008	0.00230589715627244			0.51051459671285	0.0425309637624836
	--	0.91852033332966	0.00232666692595892			0.511330952978745	0.0427558387682693
	--	0.920581716900449	0.00234762377395097			0.512148614667751	0.0429819027611779
	--	0.922647726718553	0.00236876938530786			0.51296758386735	0.0432091620277697
	--	0.924718373166399	0.00239010546026653			0.513787862668363	0.0434376228878448
	--	0.926793666649714	0.00241163371437843			0.514609453164954	0.0436672916946176
	--	0.92887361759758	0.00243335587864735			0.515432357454636	0.0438981748348942
	--	0.930958236462481	0.00245527369966867			0.516256577638275	0.0441302787292504
	--	0.933047533720363	0.00247738893976976			0.517082115820099	0.0443636098322084
	--	0.935141519870679	0.00249970337715171			0.517908974107697	0.0445981746324188
	--	0.937240205436447	0.00252221880603228			0.518737154612033	0.0448339796528389
	--	0.939343600964302	0.00254493703679018			0.519566659447442	0.0450710314509157
	--	0.941451717024547	0.00256785989611066			0.520397490731642	0.0453093366187672
	--	0.943564564211206	0.00259098922713234			0.521229650585739	0.0455489017833656
	--	0.945682153142082	0.00261432688959543			0.522063141134229	0.0457897336067234
	--	0.947804494458805	0.00263787475999128			0.522897964505004	0.0460318387860757
	--	0.949931598826886	0.00266163473171325			0.523734122829361	0.0462752240540691
	--	0.952063476935775	0.00268560871520894			0.524571618242006	0.0465198961789478
	--	0.95420013949891	0.00270979863813379			0.525410452881054	0.0467658619647413
	--	0.956341597253772	0.00273420644550616			0.526250628888044	0.047013128251455
	--	0.958487860961941	0.00275883409986359			0.527092148407937	0.047261701915259
	--	0.960638941409148	0.0027836835814207			0.527935013589124	0.0475115898686803
	--	0.962794849405329	0.00280875688822836			0.528779226583432	0.0477627990607946
	--	0.964955595784682	0.00283405603633439			0.529624789546129	0.0480153364774194
	--	0.967121191405718	0.00285958305994563			0.53047170463593	0.048269209141309
	--	0.969291647151317	0.00288534001159148			0.531319974014999	0.0485244241123486
	--	0.971466973928785	0.00291132896228901			0.532169599848962	0.0487809884877518
	--	0.973647182669904	0.00293755200170942			0.533020584306905	0.0490389094022574
	--	0.975832284330991	0.00296401123834605			0.533872929561384	0.0492981940283277
	--	0.97802228989295	0.002990708799684			0.534726637788426	0.0495588495763482
	--	0.980217210361333	0.0030176468323711			0.535581711167543	0.0498208832948283
	--	0.982417056766386	0.00304482750239058			0.536438151881728	0.0500843024706021
	--	0.984621840163112	0.00307225299523517			0.537295962117466	0.0503491144290321
	--	0.986831571631325	0.00309992551608288			0.538155144064738	0.0506153265342119
	--	0.989046262275703	0.0031278472899743			0.539015699917029	0.0508829461891719
	--	0.991265923225847	0.00315602056199144			0.539877631871328	0.0511519808360847
	--	0.993490565636335	0.00318444759743839			0.540740942128141	0.0514224379564712
	--	0.995720200686778	0.00321313068202329			0.54160563289149	0.0516943250714109
	--	0.997954839581877	0.00324207212204227			0.542471706368923	0.0519676497417487
	--	1.00019449355148	0.00327127424456478			0.543339164771516	0.0522424195683064
	--	1.00243917385064	0.00330073939762076			0.544208010313883	0.0525186421920942
	--	1.00468889175966	0.00333046995038943			0.545078245214179	0.0527963252945218
	--	1.00694365858417	0.00336046829338975			0.545949871694106	0.0530754765976146
	--	1.00920348565516	0.00339073683867268			0.546822891978916	0.053356103864225
	--	1.01146838432906	0.00342127802001511			0.547697308297423	0.0536382148982515
	--	1.01373836598779	0.00345209429311551			0.548573122882004	0.0539218175448538
	--	1.0160134420388	0.00348318813579144			0.549450337968605	0.0542069196906715
	--	1.01829362391516	0.00351456204817877			0.550328955796748	0.0544935292640438
	--	1.02057892307556	0.00354621855293266			0.551208978609535	0.0547816542352288
	--	1.02286935100447	0.00357816019543045			0.552090408653657	0.0550713026166271
	--	1.02516491921206	0.00361038954397631			0.552973248179397	0.0553624824630022
	--	1.0274656392344	0.00364290919000775			0.553857499440634	0.0556552018717066
	--	1.0297715226334	0.00367572174830394			0.554743164694856	0.0559494689829062
	--	1.03208258099694	0.00370882985719604			0.555630246203156	0.0562452919798057
	--	1.0343988259389	0.00374223617877928			0.556518746230245	0.056542679088878
	--	1.03672026909923	0.003775943399127			0.557408667044456	0.0568416385800917
	--	1.039046922144	0.00380995422850667			0.558300010917748	0.0571421787671413
	--	1.04137879676546	0.00384427140159778			0.559192780125713	0.0574443080076786
	--	1.0437159046821	0.00387889767771176			0.560086976947583	0.0577480347035449
	--	1.04605825763871	0.00391383584101377			0.560982603666235	0.0580533673010051
	--	1.04840586740644	0.00394908870074666			0.561879662568193	0.0583603142909818
	--	1.05075874578286	0.0039846590914568			0.562778155943642	0.058668884209292
	--	1.053116904592	0.00402054987322196			0.563678086086427	0.0589790856368847
	--	1.05548035568445	0.00405676393188137			0.564579455294061	0.0592909272000787
	--	1.05784911093738	0.00409330417926769			0.565482265867731	0.0596044175708031
	--	1.06022318225462	0.00413017355344114			0.566386520112303	0.0599195654668383
	--	1.06260258156672	0.00416737501892576			0.567292220336331	0.0602363796520585
	--	1.06498732083099	0.00420491156694779			0.568199368852058	0.0605548689366752
	--	1.06737741203158	0.00424278621567614			0.569107967975426	0.0608750421774826
	--	1.06977286717956	0.00428100201046511			0.570018020026081	0.0611969082781035
	--	1.07217369831291	0.00431956202409921			0.570929527327376	0.0615204761892369
	--	1.07457991749668	0.00435846935704031			0.571842492206381	0.0618457549089071
	--	1.07699153682294	0.00439772713767682			0.572756916993887	0.062172753482714
	--	1.07940856841095	0.00443733852257534			0.573672804024412	0.0625014810040849
	--	1.08183102440713	0.00447730669673443			0.574590155636206	0.0628319466145259
	--	1.08425891698519	0.00451763487384067			0.57550897417126	0.0631641595038784
	--	1.08669225834613	0.00455832629652707			0.576429261975308	0.0634981289105726
	--	1.08913106071835	0.00459938423663388			0.577351021397838	0.0638338641218861
	--	1.09157533635769	0.00464081199547156			0.578274254792091	0.0641713744742003
	--	1.09402509754751	0.00468261290408624			0.579198964515075	0.0645106693532619
	--	1.0964803565987	0.00472479032352762			0.580125152927564	0.0648517581944434
	--	1.09894112584982	0.00476734764511919			0.581052822394108	0.0651946504830035
	--	1.1014074176671	0.0048102882907309			0.58198197528304	0.0655393557543548
	--	1.10387924444451	0.00485361571305424			0.582912613966477	0.0658858835943248
	--	1.10635661860386	0.00489733339588004			0.583844740820332	0.0662342436394257
	--	1.10883955259484	0.00494144485437837			0.584778358224315	0.0665844455771204
	--	1.11132805889504	0.00498595363538133			0.585713468561944	0.0669364991460921
	--	1.11382215001011	0.00503086331766817			0.586650074220545	0.0672904141365174
	--	1.11632183847371	0.0050761775122531			0.587588177591264	0.0676462003903341
	--	1.11882713684768	0.00512189986267552			0.588527781069071	0.06800386780152
	--	1.121338057722	0.00516803404529317			0.589468887052764	0.0683634263163641
	--	1.12385461371495	0.00521458376957755			0.590411497944978	0.0687248859337452
	--	1.12637681747311	0.0052615527784123			0.59135561615219	0.0690882567054092
	--	1.12890468167143	0.0053089448483941			0.592301244084724	0.0694535487362487
	--	1.13143821901333	0.00535676379013633			0.593248384156761	0.0698207721845849
	--	1.13397744223072	0.00540501344857552			0.594197038786338	0.0701899372624481
	--	1.1365223640841	0.00545369770328038			0.595147210395363	0.0705610542358641
	--	1.13907299736258	0.00550282046876397			0.596098901409616	0.070934133425138
	--	1.14162935488401	0.00555238569479818			0.597052114258754	0.0713091852051417
	--	1.14419144949498	0.0056023973667315			0.59800685137632	0.0716862200056025
	--	1.14675929407091	0.00565285950580938			0.598963115199749	0.0720652483113929
	--	1.14933290151614	0.00570377616949766			0.599920908170375	0.0724462806628224
	--	1.15191228476394	0.00575515145180871			0.600880232733434	0.0728293276559307
	--	1.15449745677662	0.0058069894836306			0.601841091338071	0.073214399942782
	--	1.15708843054558	0.00585929443305939			0.60280348643735	0.0736015082317613
	--	1.15968521909138	0.00591207050573413			0.603767420488257	0.0739906632878729
	--	1.1622878354638	0.0059653219451751			0.604732895951707	0.0743818759330383
	--	1.16489629274189	0.00601905303312495			0.605699915292548	0.0747751570463987
	--	1.16751060403409	0.00607326808989305			0.606668480979573	0.0751705175646169
	--	1.17013078247821	0.00612797147470283			0.60763859548552	0.0755679684821806
	--	1.17275684124158	0.00618316758604225			0.608610261287082	0.0759675208517097
	--	1.17538879352107	0.00623886086201757			0.609583480864914	0.0763691857842624
	--	1.17802665254317	0.00629505578071013			0.610558256703635	0.0767729744496454
	--	1.18067043156404	0.00635175686053635			0.61153459129184	0.0771788980767227
	--	1.18332014386961	0.00640896866061123			0.6125124871221	0.0775869679537295
	--	1.18597580277562	0.0064666957811147			0.613491946690977	0.0779971954285864
	--	1.18863742162768	0.00652494286366171			0.614472972499019	0.0784095919092124
	--	1.19130501380138	0.00658371459167526			0.615455567050776	0.0788241688638451
	--	1.19397859270229	0.00664301569076316			0.616439732854804	0.0792409378213585
	--	1.19665817176609	0.00670285092909785			0.617425472423669	0.0796599103715824
	--	1.19934376445862	0.00676322511779983			0.618412788273954	0.0800810981656272
	--	1.20203538427592	0.00682414311132457			0.619401682926267	0.080504512916205
	--	1.20473304474433	0.00688560980785275			0.620392158905247	0.0809301663979583
	--	1.20743675942054	0.00694763014968416			0.621384218739571	0.0813580704477847
	--	1.21014654189168	0.00701020912363503			0.622377864961956	0.0817882369651681
	--	1.21286240577534	0.00707335176143911			0.623373100109173	0.0822206779125089
	--	1.21558436471971	0.00713706314015213			0.624369926722049	0.0826554053154556
	--	1.21831243240359	0.0072013483825601			0.625368347345471	0.0830924312632416
	--	1.22104662253647	0.00726621265759118			0.626368364528398	0.0835317679090187
	--	1.22378694885864	0.00733166118073137			0.627369980823865	0.0839734274701974
	--	1.22653342514118	0.0073976992144437			0.628373198788988	0.0844174222287849
	--	1.22928606518611	0.00746433206859154			0.629378020984975	0.0848637645317276
	--	1.23204488282642	0.00753156510086548			0.630384449977125	0.0853124667912545
	--	1.23480989192614	0.00759940371721411			0.631392488334844	0.0857635414852218
	--	1.23758110638041	0.00766785337227862			0.632402138631642	0.0862170011574597
	--	1.24035854011556	0.00773691956983158			0.633413403445149	0.0866728584181227
	--	1.24314220708917	0.00780660786321932			0.634426285357114	0.0871311259440386
	--	1.24593212129016	0.00787692385580844			0.635440786953415	0.0875918164790619
	--	1.24872829673881	0.00794787320143646			0.636456910824064	0.088054942834428
	--	1.2515307474869	0.0080194616048664			0.637474659563217	0.0885205178891091
	--	1.25433948761773	0.00809169482224542			0.638494035769176	0.0889885545901736
	--	1.25715453124621	0.0081645786615676			0.639515042044399	0.0894590659531441
	--	1.25997589251892	0.00823811898314121			0.640537680995506	0.0899320650623615
	--	1.2628035856142	0.00831232170005954			0.641561955233284	0.0904075650713472
	--	1.2656376247422	0.0083871927786766			0.642587867372696	0.0908855792031699
	--	1.26847802414496	0.00846273823908682			0.643615420032886	0.0913661207508127
	--	1.27132479809649	0.00853896415560904			0.644644615837185	0.091849203077543
	--	1.27417796090284	0.00861587665727489			0.645675457413122	0.0923348396172846
	--	1.27703752690216	0.00869348192832175			0.646707947392425	0.0928230438749906
	--	1.27990351046476	0.00877178620868988			0.647742088411032	0.0933138294270183
	--	1.28277592599322	0.00885079579452418			0.648777883109094	0.0938072099215092
	--	1.28565478792245	0.00893051703868038			0.649815334130985	0.0943031990787654
	--	1.28854011071974	0.00901095635123603			0.650854444125309	0.0948018106916337
	--	1.29143190888485	0.00909212020000572			0.651895215744904	0.0953030586258883
	--	1.29433019695009	0.00917401511106115			0.652937651646849	0.0958069568206149
	--	1.29723498948037	0.00925664766925598			0.653981754492473	0.0963135192886014
	--	1.3001463010733	0.00934002451875526			0.655027526947362	0.0968227601167244
	--	1.30306414635925	0.00942415236356958			0.656074971681363	0.0973346934663433
	--	1.30598854000142	0.0095090379680941			0.657124091368592	0.0978493335736932
	--	1.30891949669591	0.00959468815765267			0.658174888687441	0.0983666947502796
	--	1.31185703117181	0.00968110981904638			0.659227366320587	0.0988867913832796
	--	1.31480115819127	0.00976830990110733			0.660281526954996	0.099409637935938
	--	1.31775189254957	0.00985629541525756			0.661337373281928	0.099935248947973
	--	1.32070924907518	0.00994507343607258			0.66239490799695	0.100463639035978
	--	1.32367324262986	0.0100346511018503			0.663454133799938	0.100994822893829
	--	1.32664388810872	0.010125035615185			0.664515053395086	0.101528815293094
	--	1.32962120044031	0.0102162342435465			0.665577669490911	0.102065631083443
	--	1.33260519458666	0.0103082543198645			0.666641984800262	0.102605285193061
	--	1.3355958855434	0.010401103243118			0.667708002040327	0.103147792629062
	--	1.3385932883398	0.0104947884789306			0.668775723932637	0.103693168477909
	--	1.34159741803886	0.0105893175601703			0.669845153203076	0.104241427905832
	--	1.3446082897374	0.0106846980875557			0.670916292581887	0.104792586159249
	--	1.34762591856611	0.0107809377302667			0.671989144803678	0.10534665856519
	--	1.35065031968964	0.0108780442265616			0.673063712607432	0.105903660531726
	--	1.35368150830666	0.0109760253843988			0.67413999873651	0.106463607548393
	--	1.35671949964996	0.0110748890820649			0.67521800593866	0.107026515186629
	--	1.35976430898652	0.0111746432688083			0.676297736966024	0.107592399100199
	--	1.36281595161759	0.011275295965478			0.677379194575146	0.108161275025638
	--	1.36587444287874	0.0113768552651687			0.678462381526977	0.108733158782682
	--	1.36893979813996	0.0114793293338717			0.679547300586883	0.109308066274714
	--	1.37201203280574	0.0115827264111313			0.680633954524651	0.1098860134892
	--	1.37509116231515	0.0116870548107073			0.681722346114499	0.110467016498141
	--	1.3781772021419	0.0117923229212435			0.682812478135082	0.111051091458514
	--	1.38127016779442	0.0118985392069424			0.683904353369495	0.111638254612721
	--	1.38437007481596	0.0120057122082454			0.684997974605285	0.112228522289046
	--	1.38747693878463	0.0121138505425198			0.686093344634458	0.112821910902106
	--	1.39059077531353	0.0122229629047516			0.687190466253483	0.113418436953304
	--	1.39371160005078	0.0123330580682447			0.6882893422633	0.114018117031294
	--	1.39683942867963	0.0124441448853261			0.689389975469331	0.11462096781244
	--	1.3999742769185	0.012556232288058			0.690492368681481	0.115227006061278
	--	1.40311616052113	0.0126693292889557			0.69159652471415	0.115836248630983
	--	1.40626509527657	0.0127834449817124			0.692702446386237	0.116448712463841
	--	1.40942109700935	0.0128985885419305			0.693810136521151	0.117064414591715
	--	1.41258418157947	0.0130147692278591			0.694919597946814	0.11768337213652
	--	1.41575436488255	0.0131319963811387			0.69603083349567	0.118305602310703
	--	1.41893166284988	0.0132502794275521			0.697143846004693	0.118931122417717
	--	1.42211609144851	0.0133696278777825			0.698258638315394	0.119559949852504
	--	1.42530766668129	0.013490051328178			0.699375213273828	0.12019210210198
	--	1.42850640458704	0.0136115594615234			0.700493573730599	0.120827596745519
	--	1.43171232124052	0.0137341620478185			0.701613722540871	0.121466451455442
	--	1.4349254327526	0.0138578689450642			0.702735662564373	0.122108683997512
	--	1.43814575527029	0.0139826901000543			0.703859396665408	0.122754312231421
	--	1.44137330497686	0.0141086355491762			0.704984927712858	0.123403354111295
	--	1.44460809809187	0.0142357154192171			0.706112258580194	0.124055827686189
	--	1.4478501508713	0.0143639399281789			0.707241392145482	0.124711751100586
	--	1.45109947960761	0.0144933193860993			0.708372331291386	0.125371142594909
	--	1.45435610062981	0.014623864195881			0.709505078905187	0.12603402050602
	--	1.45762003030358	0.0147555848541283			0.710639637878775	0.126700403267736
	--	1.46089128503131	0.0148884919519909			0.711776011108672	0.12737030941134
	--	1.46416988125221	0.0150225961760152			0.712914201496026	0.128043757566096
	--	1.46745583544237	0.0151579083090043			0.714054211946627	0.128720766459765
	--	1.47074916411488	0.0152944392308845			0.715196045370911	0.129401354919129
	--	1.47404988381988	0.0154321999195801			0.716339704683967	0.130085541870515
	--	1.47735801114463	0.0155712014518963			0.717485192805548	0.130773346340316
	--	1.48067356271365	0.0157114550044097			0.718632512660074	0.131464787455527
	--	1.48399655518875	0.0158529718543669			0.719781667176641	0.132159884444271
	--	1.48732700526913	0.0159957633805917			0.72093265928903	0.132858656636339
	--	1.49066492969149	0.0161398410643993			0.722085491935714	0.133561123463722
	--	1.49401034523006	0.0162852164905202			0.723240168059863	0.134267304461158
	--	1.49736326869674	0.016431901348031			0.724396690609354	0.134977219266666
	--	1.50072371694116	0.0165799074312951			0.725555062536779	0.135690887622104
	--	1.50409170685073	0.0167292466409101			0.72671528679945	0.136408329373707
	--	1.50746725535081	0.0168799309846653			0.727877366359408	0.137129564472645
	--	1.51085037940471	0.0170319725785072			0.729041304183433	0.137854612975576
	--	1.51424109601382	0.0171853836475134			0.730207103243046	0.138583495045204
	--	1.51763942221768	0.0173401765268757			0.731374766514521	0.139316230950841
	--	1.52104537509409	0.0174963636628918			0.732544296978892	0.140052841068968
	--	1.52445897175915	0.0176539576139667			0.73371569762196	0.140793345883803
	--	1.52788022936738	0.0178129710516214			0.734888971434297	0.141537765987873
	--	1.53130916511182	0.0179734167615124			0.736064121411263	0.14228612208258
	--	1.53474579622408	0.0181353076444603			0.737241150553003	0.143038434978785
	--	1.53819013997443	0.0182986567174856			0.738420061864462	0.143794725597382
	--	1.54164221367192	0.0184634771148569			0.739600858355389	0.14455501496988
	--	1.54510203466442	0.0186297820891459			0.740783543040347	0.145319324238987
	--	1.54856962033877	0.0187975850122938			0.74196811893872	0.146087674659201
	--	1.55204498812079	0.0189668993766858			0.743154589074716	0.146860087597401
	--	1.55552815547544	0.0191377387962361			0.744342956477384	0.147636584533436
	--	1.55901913990686	0.0193101170074831			0.745533224180615	0.148417187060727
	--	1.56251795895848	0.0194840478706933			0.746725395223151	0.14920191688687
	--	1.56602463021309	0.0196595453709759			0.747919472648593	0.149990795834231
	--	1.56953917129294	0.0198366236194075			0.74911545950541	0.150783845840561
	--	1.57306159985986	0.0200152968541664			0.750313358846945	0.151581088959602
	--	1.57659193361527	0.0201955794416777			0.751513173731423	0.152382547361701
	--	1.58013019030036	0.0203774858777681			0.752714907221961	0.153188243334428
	--	1.58367638769611	0.020561030788832			0.753918562386574	0.153998199283193
	--	1.5872305436234	0.0207462289330074			0.75512414229818	0.154812437731872
	--	1.59079267594313	0.0209330952013617			0.756331650034616	0.155630981323433
	--	1.59436280255625	0.0211216446190904			0.757541088678635	0.156453852820562
	--	1.59794094140393	0.0213118923467243			0.758752461317925	0.1572810751063
	--	1.60152711046756	0.0215038536813486			0.759965771045107	0.158112671184678
	--	1.6051213277689	0.0216975440578332			0.761181020957751	0.158948664181358
	--	1.60872361137017	0.0218929790500737			0.762398214158377	0.159789077344273
	--	1.61233397937411	0.0220901743722433			0.763617353754468	0.160633934044275
	--	1.61595244992408	0.0222891458800565			0.764838442858478	0.161483257775789
	--	1.61957904120419	0.0224899095720441			0.766061484587834	0.162337072157458
	--	1.62321377143931	0.0226924815908397			0.76728648206495	0.163195400932807
	--	1.62685665889526	0.0228968782244773			0.768513438417234	0.1640582679709
	--	1.63050772187883	0.023103115907701			0.769742356777093	0.164925697267006
	--	1.63416697873789	0.0233112112232868			0.770973240281945	0.165797712943261
	--	1.63783444786151	0.0235211809033757			0.772206092074223	0.166674339249347
	--	1.64151014767999	0.0237330418308192			0.773440915301387	0.167555600563161
	--	1.64519409666503	0.0239468110405365			0.774677713115929	0.16844152139149
	--	1.64888631332977	0.0241625057208846			0.775916488675381	0.1693321263707
	--	1.6525868162289	0.0243801432150398			0.777157245142327	0.170227440267418
	--	1.65629562395875	0.0245997410223932			0.778399985684405	0.171127487979217
	--	1.66001275515738	0.0248213167999565			0.779644713474321	0.172032294535314
	--	1.66373822850469	0.0250448883637828			0.780891431689853	0.172941885097264
	--	1.6674720627225	0.0252704736903982			0.782140143513861	0.173856284959658
	--	1.67121427657462	0.0254980909182482			0.783390852134294	0.174775519550826
	--	1.67496488886701	0.0257277583491553			0.7846435607442	0.17569961443355
	--	1.67872391844782	0.0259594944497909			0.785898272541732	0.176628595305767
	--	1.68249138420749	0.0261933178531603			0.787154990730157	0.17756248800129
	--	1.68626730507886	0.0264292473601009			0.788413718517865	0.178501318490522
	--	1.69005170003727	0.0266673019407934			0.789674459118377	0.17944511288118
	--	1.69384458810063	0.0269075007362874			0.790937215750351	0.180393897419024
	--	1.69764598832954	0.0271498630600413			0.792201991637593	0.181347698488578
	--	1.70145591982738	0.0273944083994735			0.793468790009064	0.182306542613875
	--	1.70527440174039	0.0276411564175309			0.794737614098889	0.183270456459186
	--	1.70910145325779	0.027890126954269			0.796008467146362	0.184239466829767
	--	1.71293709361187	0.0281413400284477			0.797281352395961	0.185213600672599
	--	1.71678134207806	0.0283948158391402			0.798556273097348	0.186192885077144
	--	1.72063421797506	0.0286505747673581			0.799833232505386	0.187177347276093
	--	1.72449574066495	0.0289086373776894			0.801112233880138	0.188167014646123
	--	1.72836592955322	0.0291690244199525			0.802393280486885	0.189161914708666
	--	1.73224480408893	0.0294317568308641			0.803676375596124	0.190162075130661
	--	1.73613238376481	0.0296968557357232			0.804961522483587	0.191167523725338
	--	1.74002868811731	0.0299643424501094			0.806248724430241	0.192178288452982
	--	1.74393373672672	0.0302342384815965			0.8075379847223	0.193194397421711
	--	1.74784754921729	0.0305065655314829			0.808829306651235	0.194215878888264
	--	1.75177014525732	0.030781345496535			0.810122693513777	0.195242761258779
	--	1.75570154455922	0.0310586004707493			0.811418148611932	0.196275073089588
	--	1.75964176687965	0.0313383527471277			0.812715675252983	0.197312843088009
	--	1.76359083201964	0.031620624819471			0.814015276749504	0.198356100113146
	--	1.76754875982461	0.0319054393841867			0.815316956419366	0.199404873176688
	--	1.77151557018456	0.0321928193421146			0.816620717585744	0.200459191443722
	--	1.77549128303409	0.0324827878003675			0.817926563577129	0.201519084233537
	--	1.77947591835257	0.03277536807419			0.819234497727333	0.202584581020444
	--	1.78346949616418	0.0330705836888321			0.8205445233755	0.203655711434594
	--	1.78747203653808	0.0333684583814419			0.821856643866112	0.204732505262802
	--	1.79148355958843	0.0336690161029735			0.823170862549001	0.205814992449375
	--	1.79550408547454	0.033972281020113			0.824487182779355	0.206903203096948
	--	1.79953363440098	0.0342782775172216			0.825805607917728	0.207997167467315
	--	1.80357222661765	0.0345870301982963			0.827126141330045	0.209096915982276
	--	1.80761988241989	0.0348985638889487			0.828448786387617	0.210202479224481
	--	1.8116766221486	0.0352129036383995			0.829773546467144	0.211313887938278
	--	1.81574246619034	0.0355300747214952			0.831100424950725	0.212431173030572
	--	1.81981743497739	0.0358501026407375			0.83242942522587	0.213554365571685
	--	1.82390154898791	0.0361730131283364			0.833760550685502	0.214683496796213
	--	1.827994828746	0.0364988321482775			0.835093804727974	0.215818598103905
	--	1.83209729482185	0.0368275858984102			0.836429190757071	0.216959701060526
	--	1.83620896783179	0.0371593008125548			0.837766712182019	0.218106837398741
	--	1.84032986843843	0.0374940035626267			0.839106372417499	0.219260039018999
	--	1.84446001735073	0.037831721060782			0.84044817488365	0.22041933799041
	--	1.84859943532416	0.0381724804615811			0.841792123006082	0.221584766551652
	--	1.85274814316074	0.0385163091641718			0.843138220215882	0.222756357111852
	--	1.8569061617092	0.0388632348144926			0.844486469949623	0.2239341422515
	--	1.86107351186504	0.0392132853074963			0.845836875649374	0.225118154723348
	--	1.86525021457066	0.0395664887893911			0.847189440762708	0.226308427453319
	--	1.86943629081548	0.0399228736599058			0.848544168742711	0.227504993541433
	--	1.87363176163598	0.0402824685745719			0.849901063047991	0.228707886262713
	--	1.87783664811589	0.0406453024470285			0.851260127142686	0.229917139068123
	--	1.88205097138625	0.0410114044513462			0.852621364496474	0.231132785585493
	--	1.88627475262552	0.0413808040243744			0.853984778584582	0.232354859620449
	--	1.89050801305968	0.0417535308681061			0.855350372887792	0.233583395157367
	--	1.89475077396236	0.0421296149520684			0.856718150892454	0.234818426360299
	--	1.89900305665492	0.0425090865157304			0.858088116090493	0.236059987573944
	--	1.90326488250659	0.0428919760709356			0.859460271979416	0.237308113324584
	--	1.90753627293453	0.0432783144043553			0.860834622062324	0.238562838321057
	--	1.911817249404	0.0436681325799632			0.862211169847921	0.239824197455718
	--	1.9161078334284	0.044061461941534			0.86358991885052	0.241092225805407
	--	1.92040804656943	0.0444583341151631			0.864970872590055	0.242366958632429
	--	1.92471791043718	0.0448587810118103			0.866354034592087	0.243648431385531
	--	1.92903744669023	0.0452628348298641			0.867739408387815	0.244936679700888
	--	1.93336667703576	0.0456705280577325			0.869126997514087	0.246231739403097
	--	1.9377056232297	0.0460818934764543			0.870516805513403	0.24753364650617
	--	1.94205430707676	0.0464969641623343			0.871908835933931	0.248842437214538
	--	1.94641275043062	0.0469157734896041			0.873303092329511	0.250158147924055
	--	1.950780975194	0.0473383551331053			0.874699578259668	0.251480815223013
	--	1.95515900331875	0.0477647430709962			0.876098297289615	0.252810475893157
	--	1.95954685680601	0.0481949715874848			0.87749925299027	0.254147166910711
	--	1.96394455770629	0.0486290752755854			0.87890244893826	0.255490925447401
	--	1.96835212811959	0.0490670890398998			0.88030788871593	0.256841788871496
	--	1.97276959019549	0.0495090480994236			0.881715575911355	0.258199794748838
	--	1.97719696613331	0.0499549879903785			0.883125514118347	0.259564980843899
	--	1.98163427818216	0.0504049445690702			0.884537706936465	0.260937385120817
	--	1.98608154864111	0.0508589540147698			0.885952157971024	0.262317045744462
	--	1.99053879985924	0.0513170528326241			0.887368870833105	0.263704001081495
	--	1.99500605423583	0.0517792778565906			0.888787849139562	0.265098289701431
	--	1.99948333422038	0.0522456662523994			0.890209096513032	0.266499950377717
	--	2.00397066231282	0.0527162555205404			0.891632616581948	0.267909022088808
	--	2.00846806106355	0.0531910834992804			0.893058412980543	0.269325544019247
	--	2.01297555307358	0.0536701883677042			0.894486489348862	0.270749555560765
	--	2.01749316099464	0.0541536086487844			0.895916849332769	0.272181096313362
	--	2.0220209075293	0.0546413832124795			0.897349496583961	0.273620206086423
	--	2.02655881543109	0.0551335512788597			0.898784434759972	0.275066924899813
	--	2.0311069075046	0.0556301524212587			0.900221667524186	0.276521292984998
	--	2.03566520660557	0.0561312265694576			0.901661198545845	0.277983350786161
	--	2.04023373564108	0.0566368140128941			0.903103031500058	0.279453138961324
	--	2.04481251756959	0.0571469554039029			0.904547170067812	0.280930698383485
	--	2.0494015754011	0.0576616917609837			0.905993617935977	0.282416070141745
	--	2.05400093219722	0.0581810644720997			0.907442378797323	0.283909295542463
	--	2.05861061107136	0.0587051152980062			0.908893456350521	0.285410416110394
	--	2.06323063518877	0.0592338863756066			0.910346854300159	0.286919473589847
	--	2.0678610277667	0.059767420221342			0.911802576356749	0.288436509945852
	--	2.0725018120745	0.0603057597346093			0.913260626236734	0.289961567365316
	--	2.07715301143375	0.0608489482012109			0.914721007662504	0.291494688258204
	--	2.08181464921836	0.0613970292968336			0.916183724362398	0.293035915258718
	--	2.08648674885471	0.0619500470905633			0.917648780070717	0.294585291226478
	--	2.09116933382173	0.0625080460484257			0.919116178527736	0.296142859247719
	--	2.09586242765108	0.0630710710369627			0.920585923479708	0.297708662636485
	--	2.10056605392719	0.0636391673268399			0.922058018678878	0.299282744935835
	--	2.10528023628745	0.0642123805964875			0.923532467883493	0.300865149919059
	--	2.11000499842228	0.0647907569357713			0.925009274857807	0.302455921590885
	--	2.11474036407528	0.0653743428496999			0.926488443372093	0.304055104188711
	--	2.11948635704333	0.0659631852621639			0.927969977202656	0.305662742183831
	--	2.1242430011767	0.0665573315197082			0.929453880131837	0.307278880282675
	--	2.12901032037922	0.0671568293953404			0.930940155948027	0.30890356342805
	--	2.13378833860835	0.0677617270923694			0.932428808445674	0.310536836800388
	--	2.1385770798753	0.0683720732482847			0.933919841425293	0.312178745819007
	--	2.14337656824518	0.0689879169386641			0.935413258693478	0.313829336143373
	--	2.14818682783713	0.0696093076811213			0.936909064062909	0.315488653674363
	--	2.15300788282437	0.070236295439287			0.938407261352362	0.317156744555552
	--	2.15783975743443	0.0708689306268266			0.939907854386723	0.31883365517449
	--	2.16268247594916	0.0715072641114933			0.94141084699699	0.320519432163991
	--	2.16753606270493	0.0721513472192182			0.942916243020288	0.322214122403433
	--	2.17240054209272	0.0728012317382378			0.944424046299882	0.323917773020061
	--	2.17727593855826	0.0734569699232571			0.945934260685177	0.325630431390297
	--	2.18216227660213	0.0741186144996523			0.947446890031738	0.327352145141057
	--	2.1870595807799	0.0747862186677094			0.948961938201291	0.329082962151076
	--	2.19196787570225	0.0754598361069026			0.950479409061743	0.330822930552241
	--	2.19688718603509	0.0761395209802095			0.95199930648718	0.332572098730922
	--	2.20181753649968	0.0768253279384671			0.953521634357887	0.334330515329332
	--	2.20675895187277	0.077517312124765			0.955046396560352	0.336098229246866
	--	2.21171145698672	0.078215529178881			0.95657359698728	0.337875289641467
	--	2.21667507672961	0.078920035241752			0.958103239537598	0.339661745930992
	--	2.22164983604537	0.0796308869599918			0.95963532811647	0.341457647794584
	--	2.22663575993392	0.0803481414904422			0.961169866635303	0.343263045174063
	--	2.23163287345129	0.0810718565047713			0.962706859011759	0.345077988275296
	--	2.23664120170973	0.0818020901941094			0.964246309169766	0.346902527569617
	--	2.24166076987785	0.0825389012737288			0.965788221039526	0.348736713795211
	--	2.24669160318075	0.0832823489877638			0.967332598557525	0.350580597958531
	--	2.25173372690014	0.084032493113975			0.968879445666543	0.352434231335725
	--	2.25678716637447	0.0847893939685559			0.970428766315668	0.354297665474046
	--	2.26185194699905	0.085553112410982			0.971980564460301	0.356170952193302
	--	2.26692809422619	0.0863237098489051			0.973534844062166	0.358054143587283
	--	2.27201563356531	0.0871012482430901			0.975091609089327	0.359947292025218
	--	2.27711459058309	0.0878857901123981			0.976650863516188	0.361850450153231
	--	2.28222499090359	0.0886773985388119			0.978212611323513	0.3637636708958
	--	2.28734686020837	0.0894761371725091			0.979776856498427	0.365687007457233
	--	2.29248022423661	0.0902820702369796			0.981343603034436	0.367620513323147
	--	2.2976251087853	0.0910952625341907			0.982912854931427	0.369564242261956
	--	2.30278153970927	0.0919157794497942			0.984484616195687	0.371518248326361
	--	2.30794954292142	0.0927436869583893			0.986058890839905	0.373482585854861
	--	2.31312914439278	0.0935790516288218			0.987635682883193	0.37545730947326
	--	2.31832037015267	0.0944219406295398			0.989214996351084	0.377442474096185
	--	2.32352324628883	0.095272421733995			0.99079683527555	0.379438134928612
	--	2.32873779894754	0.0961305633260888			0.992381203695012	0.38144434746741
	--	2.33396405433377	0.0969964344056742			0.993968105654348	0.383461167502873
	--	2.33920203871129	0.0978701045941018			0.995557545204903	0.385488651120277
	--	2.34445177840282	0.0987516441398195			0.997149526404501	0.387526854701441
	--	2.34971329979014	0.0996411239240176			0.998744053317455	0.389575834926291
	--	2.35498662931426	0.100538615466333			1.00034113001458	0.39163564877444
	--	2.36027179347551	0.101444190930596			1.00194076057319	0.393706353526769
	--	2.36556881883371	0.102357923130633			1.00354294907714	0.395788006767022
	--	2.37087773200827	0.103279885536123			1.00514769961679	0.397880666383409
	--	2.37619855967835	0.104210152278504			1.00675501628905	0.399984390570208
	--	2.38153132858298	0.105148798156933			1.0083649031974	0.402099237829395
	--	2.38687606552121	0.106095898644303			1.00997736445186	0.404225266972266
	--	2.39223279735221	0.107051529893307			1.01159240416902	0.406362537121063
	--	2.39760155099546	0.108015768742564			1.01321002647207	0.408511107710637
	--	2.40298235343084	0.108988692722798			1.01483023549079	0.410671038490081
	--	2.40837523169876	0.10997038006307			1.01645303536154	0.412842389524406
	--	2.41378021290034	0.110960909697071			1.01807843022732	0.415025221196207
	--	2.41919732419752	0.111960361269462			1.01970642423776	0.417219594207337
	--	2.42462659281319	0.112968815142289			1.0213370215491	0.419425569580604
	--	2.43006804603132	0.113986352401432			1.02297022632424	0.421643208661461
	--	2.43552171119716	0.115013054863136			1.02460604273275	0.423872573119713
	--	2.44098761571727	0.11604900508058			1.02624447495084	0.426113724951237
	--	2.44646578705975	0.117094286350524			1.02788552716141	0.428366726479699
	--	2.45195625275436	0.118148982719999			1.02952920355407	0.430631640358293
	--	2.4574590403926	0.119213178993068			1.03117550832508	0.432908529571476
	--	2.46297417762793	0.120286960737646			1.03282444567747	0.435197457436733
	--	2.46850169217584	0.121370414292377			1.03447601982095	0.437498487606319
	--	2.47404161181406	0.122463626773579			1.03613023497197	0.439811684069047
	--	2.47959396438263	0.123566686082248			1.03778709535373	0.442137111152055
	--	2.48515877778406	0.124679680911123			1.03944660519617	0.444474833522602
	--	2.49073607998352	0.125802700751823			1.04110876873602	0.446824916189862
	--	2.49632589900891	0.126935835902038			1.04277359021675	0.449187424506733
	--	2.50192826295103	0.12807917747279			1.04444107388865	0.451562424171659
	--	2.50754319996374	0.129232817395762			1.04611122400878	0.45394998123045
	--	2.51317073826407	0.130396848430687			1.04778404484102	0.45635016207812
	--	2.51881090613239	0.131571364172805			1.04945954065606	0.458763033460739
	--	2.52446373191253	0.132756459060394			1.05113771573143	0.461188662477282
	--	2.53012924401192	0.13395222838236			1.0528185743515	0.4636271165815
	--	2.53580747090176	0.135158768285895			1.05450212080749	0.466078463583792
	--	2.54149844111714	0.136376175784218			1.05618835939746	0.468542771653093
	--	2.54720218325719	0.137604548764364			1.05787729442637	0.471020109318771
	--	2.55291872598522	0.138843985995063			1.05956893020606	0.473510545472531
	--	2.55864809802887	0.140094587134679			1.06126327105526	0.476014149370327
	--	2.56439032818026	0.14135645273922			1.0629603212996	0.478530990634298
	--	2.5701454452961	0.142629684270429			1.06466008527163	0.481061139254689
	--	2.57591347829791	0.143914384103938			1.06636256731084	0.483604665591815
	--	2.58169445617206	0.145210655537501			1.06806777176366	0.486161640378006
	--	2.58748840797001	0.1465186027993			1.06977570298344	0.488732134719572
	--	2.59329536280841	0.147838331056326			1.07148636533052	0.491316220098794
	--	2.59911534986924	0.14916994642283			1.07319976317221	0.493913968375893
	--	2.60494839840001	0.150513555968867			1.0749159008828	0.496525451791048
	--	2.61079453771382	0.151869267728892			1.07663478284356	0.499150742966387
	--	2.61665379718959	0.153237190710454			1.07835641344279	0.501789914908019
	--	2.62252620627216	0.154617434902959			1.0800807970758	0.504443041008064
	--	2.62841179447245	0.156010111286515			1.08180793814491	0.507110195046679
	--	2.63431059136761	0.157415331840853			1.08353784105951	0.509791451194131
	--	2.64022262660119	0.158833209554333			1.08527051023602	0.512486884012843
	--	2.64614792988323	0.160263858433028			1.08700595009793	0.515196568459476
	--	2.65208653099048	0.161707393509893			1.08874416507581	0.517920579887015
	--	2.65803845976648	0.163163930854008			1.09048515960728	0.52065899404685
	--	2.6640037461218	0.16463358757992			1.09222893813711	0.523411887090906
	--	2.66998242003407	0.166116481857054			1.09397550511714	0.526179335573741
	--	2.67597451154826	0.167612732919211			1.09572486500633	0.52896141645468
	--	2.68198005077673	0.169122461074166			1.0974770222708	0.531758207099963
	--	2.68799906789942	0.170645787713329			1.09923198138377	0.534569785284884
	--	2.69403159316402	0.172182835321517			1.10098974682564	0.537396229195965
	--	2.7000776568861	0.173733727486791			1.10275032308398	0.540237617433124
	--	2.70613728944925	0.175298588910406			1.10451371465352	0.54309402901186
	--	2.71221052130526	0.176877545416828			1.10627992603617	0.545965543365459
	--	2.71829738297426	0.178470723963851			1.10804896174106	0.548852240347187
	--	2.72439790504487	0.180078252652815			1.10982082628452	0.551754200232528
	--	2.73051211817436	0.181700260738896			1.11159552419011	0.554671503721407
	--	2.73664005308881	0.1833368786415			1.11337305998861	0.557604231940433
	--	2.74278174058325	0.184988237954757			1.11515343821805	0.56055246644516
	--	2.74893721152182	0.186654471458092			1.11693666342373	0.56351628922235
	--	2.75510649683793	0.188335713126912			1.1187227401582	0.56649578269226
	--	2.76128962753442	0.190032098143366			1.12051167298129	0.569491029710927
	--	2.76748663468368	0.191743762907225			1.12230346646014	0.572502113572474
	--	2.77369754942787	0.193470845046847			1.12409812516917	0.575529118011428
	--	2.77992240297902	0.195213483430238			1.12589565369014	0.578572127205047
	--	2.7861612266192	0.196971818176223			1.12769605661212	0.581631225775664
	--	2.79241405170071	0.19874599066571			1.12949933853152	0.584706498793035
	--	2.7986809096462	0.200536143553063			1.1313055040521	0.587798031776706
	--	2.80496183194882	0.202342420777562			1.13311455778498	0.5909059106984
	--	2.81125685017243	0.204164967574986			1.13492650434867	0.594030221984392
	--	2.81756599595172	0.206003930489289			1.13674134836903	0.597171052517923
	--	2.82388930099235	0.207859457384378			1.13855909447937	0.600328489641616
	--	2.83022679707117	0.209731697456006			1.14037974732035	0.603502621159901
	--	2.83657851603632	0.211620801243774			1.1422033115401	0.606693535341461
	--	2.84294448980743	0.213526920643222			1.14402979179416	0.609901320921679
	--	2.84932475037576	0.215450208918052			1.1458591927455	0.613126067105119
	--	2.85571932980437	0.21739082071245			1.14769151906458	0.616367863567992
	--	2.86212826022827	0.219348912063519			1.14952677542931	0.619626800460653
	--	2.86855157385458	0.221324640413827			1.15136496652507	0.622902968410123
	--	2.87498930296273	0.22331816462406			1.15320609704476	0.626196458522585
	--	2.88144147990457	0.225329644985807			1.15505017168876	0.629507362385937
	--	2.88790813710456	0.227359243234437			1.15689719516498	0.632835772072334
	--	2.89438930705994	0.22940712256211			1.15874717218886	0.636181780140737
	--	2.90088502234085	0.231473447630898			1.16060010748335	0.639545479639508
	--	2.90739531559056	0.233558384586023			1.162456005779	0.642926964108971
	--	2.91392021952559	0.235662101069216			1.16431487181389	0.646326327584046
	--	2.92045976693587	0.237784766232198			1.16617671033369	0.649743664596833
	--	2.92701399068494	0.239926550750282			1.16804152609166	0.653179070179256
	--	2.93358292371008	0.24208762683609			1.16990932384865	0.656632639865709
	--	2.94016659902248	0.244268168253409			1.17178010837313	0.660104469695703
	--	2.94676504970744	0.246468350331158			1.1736538844412	0.663594656216543
	--	2.95337830892449	0.248688349977482			1.17553065683659	0.667103296486007
	--	2.96000640990759	0.250928345693984			1.17741043035069	0.670630488075052
	--	2.96664938596528	0.253188517590071			1.17929320978253	0.674176329070528
	--	2.97330727048086	0.255469047397439			1.18117899993884	0.677740918077891
	--	2.97998009691254	0.25777011848469			1.18306780563402	0.681324354223971
	--	2.98666789879362	0.260091915872062			1.18495963169018	0.684926737159703
	--	2.99337070973266	0.262434626246323			1.18685448293712	0.68854816706291
	--	3.00008856341365	0.264798437975769			1.18875236421239	0.692188744641091
	--	3.00682149359617	0.267183541125376			1.19065328036125	0.695848571134215
	--	3.01356953411556	0.269590127472082			1.19255723623673	0.699527748317543
	--	3.02033271888311	0.272018390520203			1.19446423669962	0.703226378504453
	--	3.02711108188619	0.274468525516997			1.19637428661846	0.706944564549284
	--	3.03390465718847	0.276940729468361			1.19828739086959	0.710682409850207
	--	3.04071347893006	0.279435201154672			1.20020355433716	0.714440018352086
	--	3.04753758132769	0.281952141146765			1.2021227819131	0.718217494549376
	--	3.05437699867487	0.284491751822071			1.20404507849719	0.72201494348903
	--	3.06123176534208	0.287054237380881			1.20597044899704	0.725832470773416
	--	3.06810191577694	0.289639803862765			1.20789889832809	0.729670182563259
	--	3.07498748450437	0.292248659163141			1.20983043141366	0.733528185580592
	--	3.08188850612679	0.294881013049997			1.21176505318494	0.737406587111713
	--	3.08880501532425	0.297537077180742			1.21370276858099	0.741305495010191
	--	3.09573704685466	0.300217065119244			1.21564358254879	0.745225017699834
	--	3.1026846355539	0.302921192352982			1.21758750004321	0.749165264177739
	--	3.10964781633607	0.30564967631039			1.21953452602706	0.753126344017295
	--	3.11662662419359	0.308402736378334			1.22148466547108	0.757108367371248
	--	3.12362109419744	0.31118059391974			1.22343792335396	0.761111444974755
	--	3.13063126149728	0.31398347229141			1.22539430466234	0.765135688148463
	--	3.13765716132168	0.316811596861977			1.22735381439085	0.76918120880161
	--	3.14469882897825	0.319665195030019			1.22931645754209	0.773248119435133
	--	3.15175629985387	0.322544496242344			1.23128223912668	0.777336533144799
	--	3.1588296094148	0.325449732012455			1.23325116416324	0.781446563624351
	--	3.16591879320691	0.328381135939138			1.23522323767841	0.785578325168661
	--	3.17302388685586	0.331338943725269			1.23719846470689	0.789731932676925
	--	3.18014492606723	0.334323393196754			1.2391768502914	0.793907501655842
	--	3.18728194662677	0.337334724321652			1.24115839948275	0.79810514822283
	--	3.1944349844005	0.340373179229475			1.24314311733981	0.802324989109263
	--	3.20160407533496	0.343439002230656			1.24513100892955	0.806567141663708
	--	3.20878925545737	0.346532439836178			1.24712207932703	0.810831723855198
	--	3.21599056087577	0.349653740777424			1.24911633361545	0.815118854276495
	--	3.22320802777928	0.352803156026155			1.25111377688612	0.81942865214741
	--	3.23044169243819	0.355980938814685			1.25311441423848	0.823761237318108
	--	3.23769159120422	0.359187344656268			1.25511825078014	0.828116730272432
	--	3.24495776051067	0.362422631365614			1.25712529162689	0.832495252131267
	--	3.2522402368726	0.36568705907964			1.25913554190268	0.836896924655904
	--	3.259539056887	0.368980890278378			1.26114900673965	0.841321870251428
	--	3.26685425723304	0.372304389806078			1.26316569127817	0.845770211970113
	--	3.27418587467215	0.375657824892504			1.26518560066681	0.850242073514854
	--	3.28153394604831	0.379041465174432			1.26720874006238	0.854737579242608
	--	3.28889850828815	0.382455582717308			1.26923511462995	0.859256854167836
	--	3.29627959840121	0.385900452037146			1.27126472954281	0.863800023966
	--	3.30367725348004	0.389376350122592			1.27329758998256	0.868367214977047
	--	3.31109151070048	0.392883556457188			1.27533370113908	0.872958554208922
	--	3.31852240732178	0.396422353041859			1.27737306821053	0.877574169341108
	--	3.32596998068682	0.399993024417578			1.2794156964034	0.882214188728164
	--	3.33343426822226	0.403595857688243			1.28146159093251	0.886878741403305
	--	3.34091530743879	0.407231142543773			1.283510757021	0.891567957081987
	--	3.34841313593126	0.410899171283384			1.28556319990037	0.896281966165508
	--	3.35592779137889	0.414600238839108			1.28761892481049	0.901020899744646
	--	3.36345931154549	0.418334642799506			1.28967793699961	0.9057848896033
	--	3.37100773427959	0.422102683433575			1.29174024172436	0.910574068222148
	--	3.37857309751467	0.425904663714921			1.29380584424979	0.915388568782339
	--	3.38615543926935	0.429740889346101			1.29587474984937	0.920228525169192
	--	3.39375479764756	0.433611668783209			1.29794696380499	0.925094071975923
	--	3.40137121083876	0.437517313260671			1.30002249140699	0.929985344507385
	--	3.4090047171181	0.441458136816292			1.30210133795418	0.934902478783831
	--	3.41665535484665	0.445434456316472			1.30418350875382	0.939845611544703
	--	3.42432316247155	0.449446591481716			1.30626900912169	0.944814880252418
	--	3.43200817852623	0.453494864912322			1.30835784438205	0.94981042309621
	--	3.4397104416306	0.457579602114329			1.31045001986767	0.954832378995966
	--	3.44742999049126	0.461701131525687			1.31254554091986	0.959880887606078
	--	3.45516686390166	0.465859784542669			1.31464441288846	0.964956089319345
	--	3.4629211007423	0.4700558955465			1.31674664113188	0.970058125270856
	--	3.47069273998095	0.474289801930275			1.31885223101708	0.975187137341947
	--	3.47848182067285	0.478561844126064			1.32096118791961	0.980343268164111
	--	3.48628838196086	0.482872365632277			1.32307351722362	0.985526661122982
	--	3.4941124630757	0.487221713041321			1.32518922432187	0.990737460362331
	--	3.50195410333614	0.49161023606742			1.32730831461574	0.995975810788041
	--	3.50981334214919	0.496038287574774			1.32943079351524	1.00124185807219
	--	3.51769021901027	0.500506223605911			1.33155666643905	1.00653574865704
	--	3.52558477350348	0.505014403410318			1.33368593881449	1.01185762975917
	--	3.53349704530173	0.509563189473325			1.33581861607759	1.01720764937353
	--	3.54142707416698	0.514152947545271			1.33795470367304	1.02258595627754
	--	3.5493748999504	0.518784046670871			1.34009420705426	1.02799270003531
	--	3.55734056259262	0.523456859218931			1.34223713168337	1.03342803100169
	--	3.56532410212391	0.528171760912278			1.34438348303125	1.03889210032654
	--	3.57332555866436	0.532929130857945			1.34653326657751	1.04438505995887
	--	3.5813449724241	0.537729351577687			1.34868648781053	1.04990706265113
	--	3.58938238370352	0.542572809038724			1.35084315222745	1.0554582619634
	--	3.59743783289344	0.547459892684768			1.35300326533423	1.06103881226767
	--	3.60551136047533	0.552390995467353			1.35516683264562	1.06664886875217
	--	3.6136030070215	0.557366513877416			1.35733385968517	1.07228858742564
	--	3.62171281319533	0.562386847977179			1.35950435198529	1.07795812512171
	--	3.62984081975146	0.567452401432339			1.36167831508723	1.08365763950322
	--	3.63798706753597	0.572563581544483			1.3638557545411	1.08938728906663
	--	3.64615159748663	0.577720799283875			1.36603667590586	1.09514723314643
	--	3.65433445063307	0.582924469322488			1.36822108474941	1.10093763191955
	--	3.66253566809703	0.588175010067337			1.37040898664851	1.10675864640986
	--	3.6707552910925	0.593472843694135			1.37260038718885	1.11261043849256
	--	3.67899336092598	0.598818396181236			1.37479529196506	1.11849317089878
	--	3.68724991899668	0.604212097343873			1.37699370658072	1.12440700722005
	--	3.69552500679671	0.609654380868743			1.37919563664835	1.13035211191287
	--	3.70381866591129	0.615145684348844			1.38140108778946	1.13632865030325
	--	3.71213093801899	0.620686449318693			1.38361006563454	1.14233678859136
	--	3.7204618648919	0.626277121289822			1.3858225758231	1.14837669385611
	--	3.72881148839586	0.631918149786568			1.38803862400366	1.15444853405981
	--	3.73717985049067	0.637609988382261			1.39025821583376	1.16055247805285
	--	3.74556699323029	0.643353094735673			1.39248135698	1.16668869557837
	--	3.75397295876308	0.649147930627811			1.39470805311803	1.17285735727703
	--	3.76239778933197	0.654994961999054			1.39693830993261	1.17905863469168
	--	3.77084152727469	0.660894658986637			1.39917213311754	1.1852927002722
	--	3.77930421502401	0.666847495962403			1.40140952837576	1.19155972738027
	--	3.78778589510792	0.672853951571001			1.40365050141931	1.19785989029417
	--	3.79628661014983	0.67891450876834			1.40589505796939	1.20419336421366
	--	3.80480640286885	0.685029654860423			1.40814320375631	1.21056032526484
	--	3.81334531607992	0.691199881542544			1.41039494451958	1.21696095050503
	--	3.82190339269409	0.697425684938814			1.41265028600788	1.22339541792774
	--	3.83048067571872	0.703707565642037			1.41490923397905	1.22986390646755
	--	3.83907720825766	0.710046028754001			1.41717179420019	1.23636659600517
	--	3.84769303351153	0.716441583926058			1.41943797244758	1.24290366737234
	--	3.85632819477787	0.722894745400096			1.42170777450675	1.24947530235697
	--	3.86498273545142	0.729406032049935			1.4239812061725	1.25608168370812
	--	3.87365669902429	0.735975967422982			1.42625827324886	1.26272299514109
	--	3.8823501290862	0.742605079782384			1.42853898154916	1.26939942134258
	--	3.8910630693247	0.749293902149478			1.43082333689605	1.27611114797575
	--	3.89979556352539	0.756042972346646			1.43311134512145	1.28285836168544
	--	3.9085476555721	0.762852833040562			1.43540301206662	1.28964125010333
	--	3.91731938944721	0.76972403178585			1.43769834358217	1.29646000185319
	--	3.92611080923175	0.77665712106906			1.43999734552807	1.30331480655609
	--	3.93492195910571	0.78365265835314			1.44230002377363	1.31020585483569
	--	3.94375288334822	0.79071120612225			1.44460638419758	1.31713333832354
	--	3.95260362633778	0.797833331926951			1.44691643268804	1.3240974496644
	--	3.96147423255249	0.805019608429891			1.44923017514253	1.33109838252163
	--	3.97036474657027	0.812270613451824			1.45154761746802	1.33813633158252
	--	3.97927521306909	0.819586930018066			1.45386876558091	1.34521149256376
	--	3.98820567682718	0.826969146405391			1.45619362540708	1.35232406221685
	--	3.99715618272326	0.834417856189327			1.45852220288188	1.35947423833356
	--	4.00612677573678	0.841933658291856			1.46085450395012	1.36666221975148
	--	4.01511750094813	0.849517157029626			1.46319053456617	1.3738882063595
	--	4.02412840353886	0.857168962162491			1.46553030069389	1.3811523991034
	--	4.03315952879194	0.864889688942557			1.46787380830666	1.3884549999914
	--	4.04221092209194	0.872679958163662			1.47022106338746	1.39579621209983
	--	4.05128262892532	0.880540396211289			1.47257207192879	1.40317623957874
	--	4.06037469488059	0.888471635112899			1.47492683993277	1.4105952876576
	--	4.06948716564858	0.89647431258881			1.47728537341108	1.41805356265096
	--	4.07862008702267	0.904549072103419			1.47964767838505	1.42555127196427
	--	4.08777350489901	0.912696562916961			1.48201376088562	1.43308862409956
	--	4.09694746527674	0.920917440137728			1.48438362695337	1.44066582866129
	--	4.10614201425824	0.929212364774714			1.48675728263856	1.44828309636218
	--	4.11535719804937	0.937582003790789			1.48913473400109	1.45594063902905
	--	4.12459306295965	0.946027030156322			1.49151598711058	1.46363866960869
	--	4.13384965540258	0.954548122903273			1.49390104804635	1.47137740217386
	--	4.14312702189578	0.963145967179818			1.49628992289744	1.47915705192914
	--	4.1524252090613	0.971821254305432			1.49868261776262	1.48697783521702
	--	4.16174426362578	0.980574681826443			1.50107913875041	1.49483996952381
	--	4.17108423242077	0.989406953572182			1.50347949197912	1.50274367348577
	--	4.1804451623829	0.998318779711527			1.50588368357683	1.51068916689517
	--	4.18982710055413	1.00731087681			1.5082917196814	1.51867667070634
	--	4.19923009408201	1.01638396788742			1.51070360644054	1.52670640704195
	--	4.2086541902199	1.02553878247602			1.51311935001177	1.53477859919904
	--	4.21809943632719	1.03477605667909			1.51553895656246	1.54289347165531
	--	4.22756587986958	1.04409653323021			1.51796243226985	1.55105125007536
	--	4.23705356841927	1.05350096155289			1.52038978332103	1.55925216131694
	--	4.24656254965524	1.06299009782092			1.52282101591303	1.56749643343726
	--	4.25609287136347	1.07256470501912			1.52525613625274	1.57578429569937
	--	4.26564458143719	1.08222555300469			1.52769515055702	1.58411597857851
	--	4.2752177278771	1.09197341856911			1.53013806505264	1.59249171376846
	--	4.28481235879163	1.10180908550063			1.53258488597634	1.60091173418812
	--	4.29442852239719	1.11173334464726			1.53503561957483	1.60937627398784
	--	4.30406626701837	1.12174699398035			1.53749027210481	1.61788556855605
	--	4.31372564108824	1.13185083865881			1.53994884983298	1.62643985452571
	--	4.32340669314857	1.14204569109377			1.54241135903607	1.63503936978098
	--	4.33310947185003	1.15233237101397			1.54487780600085	1.64368435346377
	--	4.34283402595252	1.16271170553161			1.54734819702413	1.65237504598038
	--	4.35258040432534	1.17318452920892			1.54982253841279	1.66111168900828
	--	4.36234865594748	1.18375168412524			1.5523008364838	1.66989452550272
	--	4.37213882990784	1.19441401994468			1.55478309756425	1.67872379970354
	--	4.38195097540549	1.2051723939845			1.55726932799131	1.68759975714197
	--	4.39178514174991	1.21602767128405			1.5597595341123	1.69652264464744
	--	4.40164137836127	1.22698072467425			1.56225372228471	1.70549271035442
	--	4.41151973477061	1.23803243484783			1.56475189887616	1.71451020370939
	--	4.42142026062016	1.24918369043018			1.56725407026449	1.72357537547771
	--	4.43134300566354	1.26043538805067			1.56976024283771	1.73268847775062
	--	4.44128801976605	1.27178843241489			1.57227042299406	1.74184976395225
	--	4.45125535290488	1.28324373637732			1.574784617142	1.75105948884667
	--	4.46124505516939	1.29480222101471			1.57730283170025	1.76031790854495
	--	4.47125717676136	1.30646481570019			1.57982507309778	1.76962528051234
	--	4.48129176799521	1.31823245817799			1.58235134777385	1.77898186357536
	--	4.49134887929831	1.3301060946388			1.58488166217802	1.78838791792904
	--	4.50142856121118	1.34208667979589			1.58741602277016	1.79784370514416
	--	4.51153086438777	1.35417517696189			1.58995443602047	1.80734948817447
	--	4.52165583959572	1.36637255812615			1.59249690840949	1.81690553136408
	--	4.53180353771658	1.37867980403302			1.59504344642813	1.82651210045478
	--	4.54197400974611	1.39109790426064			1.59759405657767	1.83616946259337
	--	4.55216730679453	1.4036278573005			1.60014874536981	1.84587788633919
	--	4.56238348008674	1.41627067063775			1.60270751932663	1.85563764167153
	--	4.5726225809626	1.42902736083222			1.60527038498067	1.86544899999714
	--	4.58288466087719	1.4418989536001			1.60783734887489	1.8753122341578
	--	4.5931697714011	1.4548864838965			1.61040841756273	1.88522761843786
	--	4.60347796422062	1.46799099599857			1.6129835976081	1.89519542857194
	--	4.61380929113804	1.48121354358954			1.61556289558542	1.90521594175254
	--	4.62416380407194	1.49455518984344			1.61814631807961	1.91528943663775
	--	4.63454155505737	1.50801700751052			1.62073387168612	1.92541619335907
	--	4.64494259624619	1.52160007900357			1.62332556301095	1.93559649352907
	--	4.6553669799073	1.53530549648495			1.62592139867066	1.94583062024937
	--	4.6658147584269	1.54913436195436			1.62852138529241	1.95611885811838
	--	4.67628598430875	1.56308778733749			1.63112552951392	1.96646149323932
	--	4.68678071017444	1.5771668945754			1.63373383798356	1.9768588132281
	--	4.69729898876368	1.59137281571474			1.63634631736031	1.98731110722136
	--	4.70784087293452	1.60570669299884			1.63896297431381	1.99781866588452
	--	4.71840641566363	1.62016967895938			1.64158381552436	2.0083817814198
	--	4.7289956700466	1.63476293650925			1.64420884768294	2.01900074757442
	--	4.73960868929814	1.64948763903596			1.64683807749123	2.02967585964871
	--	4.75024552675243	1.66434497049599			1.64947151166164	2.04040741450439
	--	4.76090623586332	1.67933612550999			1.65210915691729	2.05119571057275
	--	4.77159087020461	1.6944623094589			1.65475101999207	2.06204104786298
	--	4.78229948347037	1.70972473858075			1.65739710763063	2.07294372797055
	--	4.79303212947515	1.72512464006855			1.66004742658841	2.08390405408553
	--	4.80378886215427	1.74066325216894			1.66270198363164	2.09492233100106
	--	4.8145697355641	1.75634182428171			1.6653607855374	2.10599886512185
	--	4.82537480388233	1.77216161706034			1.66802383909356	2.11713396447262
	--	4.83620412140823	1.7881239025133			1.67069115109889	2.12832793870675
	--	4.84705774256293	1.80422996410631			1.673362728363	2.13958109911487
	--	4.85793572188971	1.82048109686563			1.67603857770641	2.15089375863346
	--	4.86883811405423	1.83687860748212			1.67871870596053	2.16226623185365
	--	4.87976497384487	1.85342381441627			1.68140311996771	2.17369883502986
	--	4.89071635617293	1.87011804800435			1.68409182658123	2.1851918860887
	--	4.90169231607298	1.88696265056518			1.68678483266534	2.19674570463774
	--	4.91269290870307	1.90395897650826			1.68948214509525	2.20836061197441
	--	4.92371818934505	1.92110839244254			1.69218377075717	2.22003693109495
	--	4.93476821340485	1.93841227728634			1.69488971654834	2.2317749867034
	--	4.94584303641274	1.95587202237825			1.697599989377	2.24357510522059
	--	4.95694271402358	1.97348903158898			1.70031459616246	2.25543761479326
	--	4.96806730201717	1.99126472143421			1.70303354383507	2.26736284530318
	--	4.97921685629848	2.00920052118854			1.7057568393363	2.27935112837627
	--	4.99039143289796	2.02729787300041			1.70848448961869	2.29140279739191
	--	5.00159108797177	2.045558232008			1.7112165016459	2.30351818749214
	--	5.01281587780215	2.06398306645629			1.71395288239273	2.31569763559101
	--	5.02406585879759	2.08257385781507			1.71669363884514	2.32794148038394
	--	5.03534108749323	2.10133210089813			1.71943877800025	2.34025006235716
	--	5.04664162055106	2.12025930398338			1.72218830686639	2.35262372379713
	--	5.05796751476023	2.13935698893415			1.72494223246306	2.36506280880013
	--	5.06931882703735	2.15862669132154			1.72770056182101	2.37756766328175
	--	5.08069561442676	2.17806996054797			1.73046330198224	2.39013863498656
	--	5.09209793410083	2.19768835997162			1.73323046	2.40277607349779


==> anc/Fig3a.dat <==
power	y	power	fit
--	--	0.0409556313993174	0.0175370509420724
0.0409556313993174	0.00880443903624513	0.0425162363728917	0.0185004990784164
--	--	0.0440768413464659	0.0194639472147605
0.240273037542662	0.139293450646921	0.0456374463200402	0.0204273953511046
--	--	0.0471980512936144	0.0213908434874486
0.344027303754266	0.198150401781078	0.0487586562671887	0.0223542916237927
--	--	0.0503192612407629	0.0233177397601368
0.507849829351536	0.298299994729317	0.0518798662143372	0.0242811878964808
--	--	0.0534404711879115	0.0252446360328249
0.808191126279864	0.487912894209362	0.0550010761614857	0.026208084169169
--	--	0.05656168113506	0.027171532305513
1.1877133105802	0.763946958270799	0.0581222861086342	0.0281349804418571
--	--	0.0596828910822085	0.0290984285782012
1.6	0.933539469849466	0.0612434960557827	0.0300618767145452
		0.062804101029357	0.0310253248508893
		0.0643647060029313	0.0319887729872334
		0.0659253109765055	0.0329522211235775
		0.0674859159500798	0.0339156692599215
		0.069046520923654	0.0348791173962656
		0.0706071258972283	0.0358425655326097
		0.0721677308708025	0.0368060136689537
		0.0737283358443768	0.0377694618052978
		0.0752889408179511	0.0387329099416419
		0.0768495457915253	0.0396963580779859
		0.0784101507650996	0.04065980621433
		0.0799707557386738	0.0416232543506741
		0.0815313607122481	0.0425867024870181
		0.0830919656858223	0.0435501506233622
		0.0846525706593966	0.0445135987597063
		0.0862131756329708	0.0454770468960503
		0.0877737806065451	0.0464404950323944
		0.0893343855801194	0.0474039431687385
		0.0908949905536936	0.0483673913050825
		0.0924555955272679	0.0493308394414266
		0.0940162005008421	0.0502942875777707
		0.0955768054744164	0.0512577357141147
		0.0971374104479907	0.0522211838504588
		0.0986980154215649	0.0531846319868029
		0.100258620395139	0.0541480801231469
		0.101819225368713	0.055111528259491
		0.103379830342288	0.0560749763958351
		0.104940435315862	0.0570384245321791
		0.106501040289436	0.0580018726685232
		0.10806164526301	0.0589653208048673
		0.109622250236585	0.0599287689412113
		0.111182855210159	0.0608922170775554
		0.112743460183733	0.0618556652138995
		0.114304065157307	0.0628191133502436
		0.115864670130882	0.0637825614865876
		0.117425275104456	0.0647460096229317
		0.11898588007803	0.0657094577592758
		0.120546485051605	0.0666729058956198
		0.122107090025179	0.0676363540319639
		0.123667694998753	0.0685998021683079
		0.125228299972327	0.069563250304652
		0.126788904945902	0.0705266984409961
		0.128349509919476	0.0714901465773402
		0.12991011489305	0.0724535947136842
		0.131470719866624	0.0734170428500283
		0.133031324840199	0.0743804909863723
		0.134591929813773	0.0753439391227164
		0.136152534787347	0.0763073872590605
		0.137713139760921	0.0772708353954045
		0.139273744734496	0.0782342835317486
		0.14083434970807	0.0791977316680927
		0.142394954681644	0.0801611798044368
		0.143955559655218	0.0811246279407808
		0.145516164628793	0.0820880760771249
		0.147076769602367	0.083051524213469
		0.148637374575941	0.084014972349813
		0.150197979549515	0.0849784204861571
		0.15175858452309	0.0859418686225012
		0.153319189496664	0.0869053167588452
		0.154879794470238	0.0878687648951893
		0.156440399443812	0.0888322130315334
		0.158001004417387	0.0897956611678774
		0.159561609390961	0.0907591093042215
		0.161122214364535	0.0917225574405656
		0.162682819338109	0.0926860055769096
		0.164243424311684	0.0936494537132537
		0.165804029285258	0.0946129018495978
		0.167364634258832	0.0955763499859418
		0.168925239232406	0.0965397981222859
		0.170485844205981	0.09750324625863
		0.172046449179555	0.098466694394974
		0.173607054153129	0.0994301425313181
		0.175167659126704	0.100393590667662
		0.176728264100278	0.101357038804006
		0.178288869073852	0.10232048694035
		0.179849474047426	0.103283935076694
		0.181410079021001	0.104247383213038
		0.182970683994575	0.105210831349383
		0.184531288968149	0.106174279485727
		0.186091893941723	0.107137727622071
		0.187652498915298	0.108101175758415
		0.189213103888872	0.109064623894759
		0.190773708862446	0.110028072031103
		0.19233431383602	0.110991520167447
		0.193894918809595	0.111954968303791
		0.195455523783169	0.112918416440135
		0.197016128756743	0.113881864576479
		0.198576733730317	0.114845312712823
		0.200137338703892	0.115808760849167
		0.201697943677466	0.116772208985511
		0.20325854865104	0.117735657121855
		0.204819153624614	0.118699105258199
		0.206379758598189	0.119662553394544
		0.207940363571763	0.120626001530888
		0.209500968545337	0.121589449667232
		0.211061573518911	0.122552897803576
		0.212622178492486	0.12351634593992
		0.21418278346606	0.124479794076264
		0.215743388439634	0.125443242212608
		0.217303993413208	0.126406690348952
		0.218864598386783	0.127370138485296
		0.220425203360357	0.12833358662164
		0.221985808333931	0.129297034757984
		0.223546413307505	0.130260482894328
		0.22510701828108	0.131223931030672
		0.226667623254654	0.132187379167016
		0.228228228228228	0.13315082730336
		0.229788833201802	0.134114275439705
		0.231349438175377	0.135077723576049
		0.232910043148951	0.136041171712393
		0.234470648122525	0.137004619848737
		0.2360312530961	0.137968067985081
		0.237591858069674	0.138931516121425
		0.239152463043248	0.139894964257769
		0.240713068016822	0.140858412394113
		0.242273672990397	0.141821860530457
		0.243834277963971	0.142785308666801
		0.245394882937545	0.143748756803145
		0.246955487911119	0.144712204939489
		0.248516092884694	0.145675653075833
		0.250076697858268	0.146639101212177
		0.251637302831842	0.147602549348521
		0.253197907805416	0.148565997484866
		0.254758512778991	0.14952944562121
		0.256319117752565	0.150492893757554
		0.257879722726139	0.151456341893898
		0.259440327699713	0.152419790030242
		0.261000932673288	0.153383238166586
		0.262561537646862	0.15434668630293
		0.264122142620436	0.155310134439274
		0.26568274759401	0.156273582575618
		0.267243352567585	0.157237030711962
		0.268803957541159	0.158200478848306
		0.270364562514733	0.15916392698465
		0.271925167488307	0.160127375120994
		0.273485772461882	0.161090823257338
		0.275046377435456	0.162054271393683
		0.27660698240903	0.163017719530027
		0.278167587382604	0.163981167666371
		0.279728192356179	0.164944615802715
		0.281288797329753	0.165908063939059
		0.282849402303327	0.166871512075403
		0.284410007276901	0.167834960211747
		0.285970612250476	0.168798408348091
		0.28753121722405	0.169761856484435
		0.289091822197624	0.170725304620779
		0.290652427171198	0.171688752757123
		0.292213032144773	0.172652200893467
		0.293773637118347	0.173615649029811
		0.295334242091921	0.174579097166155
		0.296894847065496	0.175542545302499
		0.29845545203907	0.176505993438844
		0.300016057012644	0.177469441575188
		0.301576661986218	0.178432889711532
		0.303137266959793	0.179396337847876
		0.304697871933367	0.18035978598422
		0.306258476906941	0.181323234120564
		0.307819081880515	0.182286682256908
		0.30937968685409	0.183250130393252
		0.310940291827664	0.184213578529596
		0.312500896801238	0.18517702666594
		0.314061501774812	0.186140474802284
		0.315622106748387	0.187103922938628
		0.317182711721961	0.188067371074972
		0.318743316695535	0.189030819211316
		0.320303921669109	0.18999426734766
		0.321864526642684	0.190957715484005
		0.323425131616258	0.191921163620349
		0.324985736589832	0.192884611756693
		0.326546341563406	0.193848059893037
		0.328106946536981	0.194811508029381
		0.329667551510555	0.195774956165725
		0.331228156484129	0.196738404302069
		0.332788761457703	0.197701852438413
		0.334349366431278	0.198665300574757
		0.335909971404852	0.199628748711101
		0.337470576378426	0.200592196847445
		0.339031181352	0.201555644983789
		0.340591786325575	0.202519093120133
		0.342152391299149	0.203482541256477
		0.343712996272723	0.204445989392821
		0.345273601246297	0.205409437529166
		0.346834206219872	0.20637288566551
		0.348394811193446	0.207336333801854
		0.34995541616702	0.208299781938198
		0.351516021140595	0.209263230074542
		0.353076626114169	0.210226678210886
		0.354637231087743	0.21119012634723
		0.356197836061317	0.212153574483574
		0.357758441034892	0.213117022619918
		0.359319046008466	0.214080470756262
		0.36087965098204	0.215043918892606
		0.362440255955614	0.21600736702895
		0.364000860929189	0.216970815165294
		0.365561465902763	0.217934263301638
		0.367122070876337	0.218897711437982
		0.368682675849911	0.219861159574327
		0.370243280823486	0.220824607710671
		0.37180388579706	0.221788055847015
		0.373364490770634	0.222751503983359
		0.374925095744208	0.223714952119703
		0.376485700717783	0.224678400256047
		0.378046305691357	0.225641848392391
		0.379606910664931	0.226605296528735
		0.381167515638505	0.227568744665079
		0.38272812061208	0.228532192801423
		0.384288725585654	0.229495640937767
		0.385849330559228	0.230459089074111
		0.387409935532802	0.231422537210455
		0.388970540506377	0.232385985346799
		0.390531145479951	0.233349433483143
		0.392091750453525	0.234312881619488
		0.393652355427099	0.235276329755832
		0.395212960400674	0.236239777892176
		0.396773565374248	0.23720322602852
		0.398334170347822	0.238166674164864
		0.399894775321397	0.239130122301208
		0.401455380294971	0.240093570437552
		0.403015985268545	0.241057018573896
		0.404576590242119	0.24202046671024
		0.406137195215694	0.242983914846584
		0.407697800189268	0.243947362982928
		0.409258405162842	0.244910811119272
		0.410819010136416	0.245874259255616
		0.412379615109991	0.24683770739196
		0.413940220083565	0.247801155528304
		0.415500825057139	0.248764603664649
		0.417061430030713	0.249728051800993
		0.418622035004288	0.250691499937337
		0.420182639977862	0.251654948073681
		0.421743244951436	0.252618396210025
		0.42330384992501	0.253581844346369
		0.424864454898585	0.254545292482713
		0.426425059872159	0.255508740619057
		0.427985664845733	0.256472188755401
		0.429546269819307	0.257435636891745
		0.431106874792882	0.258399085028089
		0.432667479766456	0.259362533164433
		0.43422808474003	0.260325981300777
		0.435788689713604	0.261289429437121
		0.437349294687179	0.262252877573466
		0.438909899660753	0.26321632570981
		0.440470504634327	0.264179773846154
		0.442031109607901	0.265143221982498
		0.443591714581476	0.266106670118842
		0.44515231955505	0.267070118255186
		0.446712924528624	0.26803356639153
		0.448273529502198	0.268997014527874
		0.449834134475773	0.269960462664218
		0.451394739449347	0.270923910800562
		0.452955344422921	0.271887358936906
		0.454515949396495	0.27285080707325
		0.45607655437007	0.273814255209594
		0.457637159343644	0.274777703345938
		0.459197764317218	0.275741151482283
		0.460758369290793	0.276704599618627
		0.462318974264367	0.277668047754971
		0.463879579237941	0.278631495891315
		0.465440184211515	0.279594944027659
		0.46700078918509	0.280558392164003
		0.468561394158664	0.281521840300347
		0.470121999132238	0.282485288436691
		0.471682604105812	0.283448736573035
		0.473243209079387	0.284412184709379
		0.474803814052961	0.285375632845723
		0.476364419026535	0.286339080982067
		0.477925024000109	0.287302529118411
		0.479485628973684	0.288265977254755
		0.481046233947258	0.289229425391099
		0.482606838920832	0.290192873527444
		0.484167443894406	0.291156321663788
		0.485728048867981	0.292119769800132
		0.487288653841555	0.293083217936476
		0.488849258815129	0.29404666607282
		0.490409863788703	0.295010114209164
		0.491970468762278	0.295973562345508
		0.493531073735852	0.296937010481852
		0.495091678709426	0.297900458618196
		0.496652283683	0.29886390675454
		0.498212888656575	0.299827354890884
		0.499773493630149	0.300790803027228
		0.501334098603723	0.301754251163572
		0.502894703577297	0.302717699299916
		0.504455308550872	0.30368114743626
		0.506015913524446	0.304644595572604
		0.50757651849802	0.305608043708949
		0.509137123471594	0.306571491845293
		0.510697728445169	0.307534939981637
		0.512258333418743	0.308498388117981
		0.513818938392317	0.309461836254325
		0.515379543365891	0.310425284390669
		0.516940148339466	0.311388732527013
		0.51850075331304	0.312352180663357
		0.520061358286614	0.313315628799701
		0.521621963260189	0.314279076936045
		0.523182568233763	0.315242525072389
		0.524743173207337	0.316205973208733
		0.526303778180911	0.317169421345077
		0.527864383154486	0.318132869481421
		0.52942498812806	0.319096317617766
		0.530985593101634	0.32005976575411
		0.532546198075208	0.321023213890454
		0.534106803048783	0.321986662026798
		0.535667408022357	0.322950110163142
		0.537228012995931	0.323913558299486
		0.538788617969505	0.32487700643583
		0.54034922294308	0.325840454572174
		0.541909827916654	0.326803902708518
		0.543470432890228	0.327767350844862
		0.545031037863802	0.328730798981206
		0.546591642837377	0.32969424711755
		0.548152247810951	0.330657695253894
		0.549712852784525	0.331621143390238
		0.551273457758099	0.332584591526582
		0.552834062731674	0.333548039662927
		0.554394667705248	0.334511487799271
		0.555955272678822	0.335474935935615
		0.557515877652396	0.336438384071959
		0.559076482625971	0.337401832208303
		0.560637087599545	0.338365280344647
		0.562197692573119	0.339328728480991
		0.563758297546693	0.340292176617335
		0.565318902520268	0.341255624753679
		0.566879507493842	0.342219072890023
		0.568440112467416	0.343182521026367
		0.57000071744099	0.344145969162711
		0.571561322414565	0.345109417299055
		0.573121927388139	0.346072865435399
		0.574682532361713	0.347036313571743
		0.576243137335288	0.347999761708088
		0.577803742308862	0.348963209844432
		0.579364347282436	0.349926657980776
		0.58092495225601	0.35089010611712
		0.582485557229585	0.351853554253464
		0.584046162203159	0.352817002389808
		0.585606767176733	0.353780450526152
		0.587167372150307	0.354743898662496
		0.588727977123881	0.35570734679884
		0.590288582097456	0.356670794935184
		0.59184918707103	0.357634243071528
		0.593409792044604	0.358597691207872
		0.594970397018179	0.359561139344216
		0.596531001991753	0.36052458748056
		0.598091606965327	0.361488035616904
		0.599652211938901	0.362451483753249
		0.601212816912476	0.363414931889593
		0.60277342188605	0.364378380025937
		0.604334026859624	0.365341828162281
		0.605894631833198	0.366305276298625
		0.607455236806773	0.367268724434969
		0.609015841780347	0.368232172571313
		0.610576446753921	0.369195620707657
		0.612137051727495	0.370159068844001
		0.61369765670107	0.371122516980345
		0.615258261674644	0.372085965116689
		0.616818866648218	0.373049413253033
		0.618379471621793	0.374012861389377
		0.619940076595367	0.374976309525721
		0.621500681568941	0.375939757662065
		0.623061286542515	0.37690320579841
		0.624621891516089	0.377866653934754
		0.626182496489664	0.378830102071098
		0.627743101463238	0.379793550207442
		0.629303706436812	0.380756998343786
		0.630864311410387	0.38172044648013
		0.632424916383961	0.382683894616474
		0.633985521357535	0.383647342752818
		0.635546126331109	0.384610790889162
		0.637106731304684	0.385574239025506
		0.638667336278258	0.38653768716185
		0.640227941251832	0.387501135298194
		0.641788546225406	0.388464583434538
		0.643349151198981	0.389428031570882
		0.644909756172555	0.390391479707227
		0.646470361146129	0.391354927843571
		0.648030966119703	0.392318375979915
		0.649591571093278	0.393281824116259
		0.651152176066852	0.394245272252603
		0.652712781040426	0.395208720388947
		0.654273386014	0.396172168525291
		0.655833990987575	0.397135616661635
		0.657394595961149	0.398099064797979
		0.658955200934723	0.399062512934323
		0.660515805908297	0.400025961070667
		0.662076410881872	0.400989409207011
		0.663637015855446	0.401952857343355
		0.66519762082902	0.402916305479699
		0.666758225802594	0.403879753616043
		0.668318830776169	0.404843201752387
		0.669879435749743	0.405806649888732
		0.671440040723317	0.406770098025076
		0.673000645696891	0.40773354616142
		0.674561250670466	0.408696994297764
		0.67612185564404	0.409660442434108
		0.677682460617614	0.410623890570452
		0.679243065591188	0.411587338706796
		0.680803670564763	0.41255078684314
		0.682364275538337	0.413514234979484
		0.683924880511911	0.414477683115828
		0.685485485485485	0.415441131252172
		0.68704609045906	0.416404579388516
		0.688606695432634	0.41736802752486
		0.690167300406208	0.418331475661204
		0.691727905379782	0.419294923797549
		0.693288510353357	0.420258371933893
		0.694849115326931	0.421221820070237
		0.696409720300505	0.422185268206581
		0.69797032527408	0.423148716342925
		0.699530930247654	0.424112164479269
		0.701091535221228	0.425075612615613
		0.702652140194802	0.426039060751957
		0.704212745168377	0.427002508888301
		0.705773350141951	0.427965957024645
		0.707333955115525	0.428929405160989
		0.708894560089099	0.429892853297333
		0.710455165062674	0.430856301433677
		0.712015770036248	0.431819749570021
		0.713576375009822	0.432783197706365
		0.715136979983396	0.43374664584271
		0.716697584956971	0.434710093979054
		0.718258189930545	0.435673542115398
		0.719818794904119	0.436636990251742
		0.721379399877693	0.437600438388086
		0.722940004851268	0.43856388652443
		0.724500609824842	0.439527334660774
		0.726061214798416	0.440490782797118
		0.72762181977199	0.441454230933462
		0.729182424745565	0.442417679069806
		0.730743029719139	0.44338112720615
		0.732303634692713	0.444344575342494
		0.733864239666287	0.445308023478838
		0.735424844639862	0.446271471615182
		0.736985449613436	0.447234919751526
		0.73854605458701	0.448198367887871
		0.740106659560585	0.449161816024215
		0.741667264534159	0.450125264160559
		0.743227869507733	0.451088712296903
		0.744788474481307	0.452052160433247
		0.746349079454881	0.453015608569591
		0.747909684428456	0.453979056705935
		0.74947028940203	0.454942504842279
		0.751030894375604	0.455905952978623
		0.752591499349179	0.456869401114967
		0.754152104322753	0.457832849251311
		0.755712709296327	0.458796297387655
		0.757273314269901	0.459759745523999
		0.758833919243476	0.460723193660343
		0.76039452421705	0.461686641796687
		0.761955129190624	0.462650089933032
		0.763515734164198	0.463613538069376
		0.765076339137773	0.46457698620572
		0.766636944111347	0.465540434342064
		0.768197549084921	0.466503882478408
		0.769758154058495	0.467467330614752
		0.77131875903207	0.468430778751096
		0.772879364005644	0.46939422688744
		0.774439968979218	0.470357675023784
		0.776000573952792	0.471321123160128
		0.777561178926367	0.472284571296472
		0.779121783899941	0.473248019432816
		0.780682388873515	0.47421146756916
		0.782242993847089	0.475174915705504
		0.783803598820664	0.476138363841848
		0.785364203794238	0.477101811978193
		0.786924808767812	0.478065260114537
		0.788485413741386	0.479028708250881
		0.790046018714961	0.479992156387225
		0.791606623688535	0.480955604523569
		0.793167228662109	0.481919052659913
		0.794727833635683	0.482882500796257
		0.796288438609258	0.483845948932601
		0.797849043582832	0.484809397068945
		0.799409648556406	0.485772845205289
		0.80097025352998	0.486736293341633
		0.802530858503555	0.487699741477977
		0.804091463477129	0.488663189614321
		0.805652068450703	0.489626637750665
		0.807212673424277	0.49059008588701
		0.808773278397852	0.491553534023354
		0.810333883371426	0.492516982159698
		0.811894488345	0.493480430296042
		0.813455093318575	0.494443878432386
		0.815015698292149	0.49540732656873
		0.816576303265723	0.496370774705074
		0.818136908239297	0.497334222841418
		0.819697513212872	0.498297670977762
		0.821258118186446	0.499261119114106
		0.82281872316002	0.50022456725045
		0.824379328133594	0.501188015386794
		0.825939933107169	0.502151463523138
		0.827500538080743	0.503114911659482
		0.829061143054317	0.504078359795826
		0.830621748027891	0.505041807932171
		0.832182353001466	0.506005256068515
		0.83374295797504	0.506968704204859
		0.835303562948614	0.507932152341203
		0.836864167922188	0.508895600477547
		0.838424772895763	0.509859048613891
		0.839985377869337	0.510822496750235
		0.841545982842911	0.511785944886579
		0.843106587816485	0.512749393022923
		0.84466719279006	0.513712841159267
		0.846227797763634	0.514676289295611
		0.847788402737208	0.515639737431955
		0.849349007710782	0.516603185568299
		0.850909612684357	0.517566633704643
		0.852470217657931	0.518530081840987
		0.854030822631505	0.519493529977332
		0.855591427605079	0.520456978113676
		0.857152032578654	0.52142042625002
		0.858712637552228	0.522383874386364
		0.860273242525802	0.523347322522708
		0.861833847499377	0.524310770659052
		0.863394452472951	0.525274218795396
		0.864955057446525	0.52623766693174
		0.866515662420099	0.527201115068084
		0.868076267393673	0.528164563204428
		0.869636872367248	0.529128011340772
		0.871197477340822	0.530091459477116
		0.872758082314396	0.53105490761346
		0.874318687287971	0.532018355749804
		0.875879292261545	0.532981803886148
		0.877439897235119	0.533945252022493
		0.879000502208693	0.534908700158837
		0.880561107182268	0.535872148295181
		0.882121712155842	0.536835596431525
		0.883682317129416	0.537799044567869
		0.88524292210299	0.538762492704213
		0.886803527076565	0.539725940840557
		0.888364132050139	0.540689388976901
		0.889924737023713	0.541652837113245
		0.891485341997287	0.542616285249589
		0.893045946970862	0.543579733385933
		0.894606551944436	0.544543181522277
		0.89616715691801	0.545506629658621
		0.897727761891584	0.546470077794965
		0.899288366865159	0.54743352593131
		0.900848971838733	0.548396974067653
		0.902409576812307	0.549360422203998
		0.903970181785881	0.550323870340342
		0.905530786759456	0.551287318476686
		0.90709139173303	0.55225076661303
		0.908651996706604	0.553214214749374
		0.910212601680178	0.554177662885718
		0.911773206653753	0.555141111022062
		0.913333811627327	0.556104559158406
		0.914894416600901	0.55706800729475
		0.916455021574475	0.558031455431094
		0.91801562654805	0.558994903567438
		0.919576231521624	0.559958351703782
		0.921136836495198	0.560921799840126
		0.922697441468773	0.561885247976471
		0.924258046442347	0.562848696112815
		0.925818651415921	0.563812144249159
		0.927379256389495	0.564775592385503
		0.92893986136307	0.565739040521847
		0.930500466336644	0.566702488658191
		0.932061071310218	0.567665936794535
		0.933621676283792	0.568629384930879
		0.935182281257367	0.569592833067223
		0.936742886230941	0.570556281203567
		0.938303491204515	0.571519729339911
		0.939864096178089	0.572483177476255
		0.941424701151664	0.573446625612599
		0.942985306125238	0.574410073748943
		0.944545911098812	0.575373521885287
		0.946106516072386	0.576336970021632
		0.947667121045961	0.577300418157976
		0.949227726019535	0.57826386629432
		0.950788330993109	0.579227314430664
		0.952348935966683	0.580190762567008
		0.953909540940258	0.581154210703352
		0.955470145913832	0.582117658839696
		0.957030750887406	0.58308110697604
		0.95859135586098	0.584044555112384
		0.960151960834555	0.585008003248728
		0.961712565808129	0.585971451385072
		0.963273170781703	0.586934899521416
		0.964833775755277	0.58789834765776
		0.966394380728852	0.588861795794104
		0.967954985702426	0.589825243930448
		0.969515590676	0.590788692066793
		0.971076195649574	0.591752140203137
		0.972636800623149	0.592715588339481
		0.974197405596723	0.593679036475825
		0.975758010570297	0.594642484612169
		0.977318615543872	0.595605932748513
		0.978879220517446	0.596569380884857
		0.98043982549102	0.597532829021201
		0.982000430464594	0.598496277157545
		0.983561035438169	0.599459725293889
		0.985121640411743	0.600423173430233
		0.986682245385317	0.601386621566577
		0.988242850358891	0.602350069702921
		0.989803455332465	0.603313517839265
		0.99136406030604	0.604276965975609
		0.992924665279614	0.605240414111954
		0.994485270253188	0.606203862248298
		0.996045875226763	0.607167310384642
		0.997606480200337	0.608130758520986
		0.999167085173911	0.60909420665733
		1.00072769014749	0.610057654793674
		1.00228829512106	0.611021102930018
		1.00384890009463	0.611984551066362
		1.00540950506821	0.612947999202706
		1.00697011004178	0.61391144733905
		1.00853071501536	0.614874895475394
		1.01009131998893	0.615838343611738
		1.01165192496251	0.616801791748082
		1.01321252993608	0.617765239884426
		1.01477313490965	0.618728688020771
		1.01633373988323	0.619692136157114
		1.0178943448568	0.620655584293459
		1.01945494983038	0.621619032429803
		1.02101555480395	0.622582480566147
		1.02257615977753	0.623545928702491
		1.0241367647511	0.624509376838835
		1.02569736972467	0.625472824975179
		1.02725797469825	0.626436273111523
		1.02881857967182	0.627399721247867
		1.0303791846454	0.628363169384211
		1.03193978961897	0.629326617520555
		1.03350039459254	0.630290065656899
		1.03506099956612	0.631253513793243
		1.03662160453969	0.632216961929587
		1.03818220951327	0.633180410065932
		1.03974281448684	0.634143858202276
		1.04130341946042	0.63510730633862
		1.04286402443399	0.636070754474964
		1.04442462940756	0.637034202611308
		1.04598523438114	0.637997650747652
		1.04754583935471	0.638961098883996
		1.04910644432829	0.63992454702034
		1.05066704930186	0.640887995156684
		1.05222765427544	0.641851443293028
		1.05378825924901	0.642814891429372
		1.05534886422258	0.643778339565716
		1.05690946919616	0.64474178770206
		1.05847007416973	0.645705235838404
		1.06003067914331	0.646668683974749
		1.06159128411688	0.647632132111093
		1.06315188909046	0.648595580247437
		1.06471249406403	0.649559028383781
		1.0662730990376	0.650522476520125
		1.06783370401118	0.651485924656469
		1.06939430898475	0.652449372792813
		1.07095491395833	0.653412820929157
		1.0725155189319	0.654376269065501
		1.07407612390548	0.655339717201845
		1.07563672887905	0.656303165338189
		1.07719733385262	0.657266613474533
		1.0787579388262	0.658230061610877
		1.08031854379977	0.659193509747221
		1.08187914877335	0.660156957883565
		1.08343975374692	0.661120406019909
		1.0850003587205	0.662083854156254
		1.08656096369407	0.663047302292598
		1.08812156866764	0.664010750428942
		1.08968217364122	0.664974198565286
		1.09124277861479	0.66593764670163
		1.09280338358837	0.666901094837974
		1.09436398856194	0.667864542974318
		1.09592459353552	0.668827991110662
		1.09748519850909	0.669791439247006
		1.09904580348266	0.67075488738335
		1.10060640845624	0.671718335519694
		1.10216701342981	0.672681783656038
		1.10372761840339	0.673645231792382
		1.10528822337696	0.674608679928726
		1.10684882835053	0.67557212806507
		1.10840943332411	0.676535576201414
		1.10997003829768	0.677499024337759
		1.11153064327126	0.678462472474103
		1.11309124824483	0.679425920610447
		1.11465185321841	0.680389368746791
		1.11621245819198	0.681352816883135
		1.11777306316555	0.682316265019479
		1.11933366813913	0.683279713155823
		1.1208942731127	0.684243161292167
		1.12245487808628	0.685206609428511
		1.12401548305985	0.686170057564855
		1.12557608803343	0.687133505701199
		1.127136693007	0.688096953837543
		1.12869729798057	0.689060401973887
		1.13025790295415	0.690023850110231
		1.13181850792772	0.690987298246576
		1.1333791129013	0.69195074638292
		1.13493971787487	0.692914194519264
		1.13650032284845	0.693877642655608
		1.13806092782202	0.694841090791952
		1.13962153279559	0.695804538928296
		1.14118213776917	0.69676798706464
		1.14274274274274	0.697731435200984
		1.14430334771632	0.698694883337328
		1.14586395268989	0.699658331473672
		1.14742455766347	0.700621779610016
		1.14898516263704	0.70158522774636
		1.15054576761061	0.702548675882704
		1.15210637258419	0.703512124019048
		1.15366697755776	0.704475572155393
		1.15522758253134	0.705439020291737
		1.15678818750491	0.706402468428081
		1.15834879247849	0.707365916564425
		1.15990939745206	0.708329364700769
		1.16147000242563	0.709292812837113
		1.16303060739921	0.710256260973457
		1.16459121237278	0.711219709109801
		1.16615181734636	0.712183157246145
		1.16771242231993	0.713146605382489
		1.16927302729351	0.714110053518833
		1.17083363226708	0.715073501655177
		1.17239423724065	0.716036949791521
		1.17395484221423	0.717000397927865
		1.1755154471878	0.717963846064209
		1.17707605216138	0.718927294200553
		1.17863665713495	0.719890742336898
		1.18019726210853	0.720854190473242
		1.1817578670821	0.721817638609586
		1.18331847205567	0.72278108674593
		1.18487907702925	0.723744534882274
		1.18643968200282	0.724707983018618
		1.1880002869764	0.725671431154962
		1.18956089194997	0.726634879291306
		1.19112149692354	0.72759832742765
		1.19268210189712	0.728561775563994
		1.19424270687069	0.729525223700338
		1.19580331184427	0.730488671836682
		1.19736391681784	0.731452119973026
		1.19892452179142	0.73241556810937
		1.20048512676499	0.733379016245715
		1.20204573173856	0.734342464382059
		1.20360633671214	0.735305912518403
		1.20516694168571	0.736269360654747
		1.20672754665929	0.737232808791091
		1.20828815163286	0.738196256927435
		1.20984875660644	0.739159705063779
		1.21140936158001	0.740123153200123
		1.21296996655358	0.741086601336467
		1.21453057152716	0.742050049472811
		1.21609117650073	0.743013497609155
		1.21765178147431	0.743976945745499
		1.21921238644788	0.744940393881843
		1.22077299142146	0.745903842018187
		1.22233359639503	0.746867290154532
		1.2238942013686	0.747830738290876
		1.22545480634218	0.74879418642722
		1.22701541131575	0.749757634563564
		1.22857601628933	0.750721082699908
		1.2301366212629	0.751684530836252
		1.23169722623648	0.752647978972596
		1.23325783121005	0.75361142710894
		1.23481843618362	0.754574875245284
		1.2363790411572	0.755538323381628
		1.23793964613077	0.756501771517972
		1.23950025110435	0.757465219654316
		1.24106085607792	0.75842866779066
		1.2426214610515	0.759392115927004
		1.24418206602507	0.760355564063348
		1.24574267099864	0.761319012199692
		1.24730327597222	0.762282460336037
		1.24886388094579	0.763245908472381
		1.25042448591937	0.764209356608725
		1.25198509089294	0.765172804745069
		1.25354569586652	0.766136252881413
		1.25510630084009	0.767099701017757
		1.25666690581366	0.768063149154101
		1.25822751078724	0.769026597290445
		1.25978811576081	0.769990045426789
		1.26134872073439	0.770953493563133
		1.26290932570796	0.771916941699477
		1.26446993068154	0.772880389835821
		1.26603053565511	0.773843837972165
		1.26759114062868	0.774807286108509
		1.26915174560226	0.775770734244853
		1.27071235057583	0.776734182381198
		1.27227295554941	0.777697630517542
		1.27383356052298	0.778661078653886
		1.27539416549655	0.77962452679023
		1.27695477047013	0.780587974926574
		1.2785153754437	0.781551423062918
		1.28007598041728	0.782514871199262
		1.28163658539085	0.783478319335606
		1.28319719036443	0.78444176747195
		1.284757795338	0.785405215608294
		1.28631840031157	0.786368663744638
		1.28787900528515	0.787332111880982
		1.28943961025872	0.788295560017326
		1.2910002152323	0.78925900815367
		1.29256082020587	0.790222456290014
		1.29412142517945	0.791185904426359
		1.29568203015302	0.792149352562703
		1.29724263512659	0.793112800699047
		1.29880324010017	0.794076248835391
		1.30036384507374	0.795039696971735
		1.30192445004732	0.796003145108079
		1.30348505502089	0.796966593244423
		1.30504565999447	0.797930041380767
		1.30660626496804	0.798893489517111
		1.30816686994161	0.799856937653455
		1.30972747491519	0.800820385789799
		1.31128807988876	0.801783833926143
		1.31284868486234	0.802747282062487
		1.31440928983591	0.803710730198831
		1.31596989480949	0.804674178335176
		1.31753049978306	0.80563762647152
		1.31909110475663	0.806601074607864
		1.32065170973021	0.807564522744208
		1.32221231470378	0.808527970880552
		1.32377291967736	0.809491419016896
		1.32533352465093	0.81045486715324
		1.32689412962451	0.811418315289584
		1.32845473459808	0.812381763425928
		1.33001533957165	0.813345211562272
		1.33157594454523	0.814308659698616
		1.3331365495188	0.81527210783496
		1.33469715449238	0.816235555971304
		1.33625775946595	0.817199004107648
		1.33781836443953	0.818162452243993
		1.3393789694131	0.819125900380337
		1.34093957438667	0.820089348516681
		1.34250017936025	0.821052796653025
		1.34406078433382	0.822016244789369
		1.3456213893074	0.822979692925713
		1.34718199428097	0.823943141062057
		1.34874259925454	0.824906589198401
		1.35030320422812	0.825870037334745
		1.35186380920169	0.826833485471089
		1.35342441417527	0.827796933607433
		1.35498501914884	0.828760381743777
		1.35654562412242	0.829723829880121
		1.35810622909599	0.830687278016465
		1.35966683406956	0.831650726152809
		1.36122743904314	0.832614174289154
		1.36278804401671	0.833577622425498
		1.36434864899029	0.834541070561842
		1.36590925396386	0.835504518698186
		1.36746985893744	0.83646796683453
		1.36903046391101	0.837431414970874
		1.37059106888458	0.838394863107218
		1.37215167385816	0.839358311243562
		1.37371227883173	0.840321759379906
		1.37527288380531	0.84128520751625
		1.37683348877888	0.842248655652594
		1.37839409375246	0.843212103788938
		1.37995469872603	0.844175551925282
		1.3815153036996	0.845139000061626
		1.38307590867318	0.846102448197971
		1.38463651364675	0.847065896334315
		1.38619711862033	0.848029344470659
		1.3877577235939	0.848992792607003
		1.38931832856748	0.849956240743347
		1.39087893354105	0.850919688879691
		1.39243953851462	0.851883137016035
		1.3940001434882	0.852846585152379
		1.39556074846177	0.853810033288723
		1.39712135343535	0.854773481425067
		1.39868195840892	0.855736929561411
		1.4002425633825	0.856700377697755
		1.40180316835607	0.857663825834099
		1.40336377332964	0.858627273970443
		1.40492437830322	0.859590722106787
		1.40648498327679	0.860554170243131
		1.40804558825037	0.861517618379475
		1.40960619322394	0.86248106651582
		1.41116679819752	0.863444514652164
		1.41272740317109	0.864407962788508
		1.41428800814466	0.865371410924852
		1.41584861311824	0.866334859061196
		1.41740921809181	0.86729830719754
		1.41896982306539	0.868261755333884
		1.42053042803896	0.869225203470228
		1.42209103301253	0.870188651606572
		1.42365163798611	0.871152099742916
		1.42521224295968	0.87211554787926
		1.42677284793326	0.873078996015604
		1.42833345290683	0.874042444151948
		1.42989405788041	0.875005892288293
		1.43145466285398	0.875969340424636
		1.43301526782755	0.876932788560981
		1.43457587280113	0.877896236697325
		1.4361364777747	0.878859684833669
		1.43769708274828	0.879823132970013
		1.43925768772185	0.880786581106357
		1.44081829269543	0.881750029242701
		1.442378897669	0.882713477379045
		1.44393950264257	0.883676925515389
		1.44550010761615	0.884640373651733
		1.44706071258972	0.885603821788077
		1.4486213175633	0.886567269924421
		1.45018192253687	0.887530718060765
		1.45174252751045	0.888494166197109
		1.45330313248402	0.889457614333453
		1.45486373745759	0.890421062469798
		1.45642434243117	0.891384510606142
		1.45798494740474	0.892347958742486
		1.45954555237832	0.89331140687883
		1.46110615735189	0.894274855015174
		1.46266676232547	0.895238303151518
		1.46422736729904	0.896201751287862
		1.46578797227261	0.897165199424206
		1.46734857724619	0.89812864756055
		1.46890918221976	0.899092095696894
		1.47046978719334	0.900055543833238
		1.47203039216691	0.901018991969582
		1.47359099714049	0.901982440105926
		1.47515160211406	0.90294588824227
		1.47671220708763	0.903909336378614
		1.47827281206121	0.904872784514959
		1.47983341703478	0.905836232651303
		1.48139402200836	0.906799680787647
		1.48295462698193	0.907763128923991
		1.48451523195551	0.908726577060335
		1.48607583692908	0.909690025196679
		1.48763644190265	0.910653473333023
		1.48919704687623	0.911616921469367
		1.4907576518498	0.912580369605711
		1.49231825682338	0.913543817742055
		1.49387886179695	0.914507265878399
		1.49543946677053	0.915470714014743
		1.4970000717441	0.916434162151087
		1.49856067671767	0.917397610287431
		1.50012128169125	0.918361058423775
		1.50168188666482	0.91932450656012
		1.5032424916384	0.920287954696464
		1.50480309661197	0.921251402832808
		1.50636370158554	0.922214850969152
		1.50792430655912	0.923178299105496
		1.50948491153269	0.92414174724184
		1.51104551650627	0.925105195378184
		1.51260612147984	0.926068643514528
		1.51416672645342	0.927032091650872
		1.51572733142699	0.927995539787216
		1.51728793640056	0.92895898792356
		1.51884854137414	0.929922436059904
		1.52040914634771	0.930885884196248
		1.52196975132129	0.931849332332592
		1.52353035629486	0.932812780468937
		1.52509096126844	0.933776228605281
		1.52665156624201	0.934739676741625
		1.52821217121558	0.935703124877969
		1.52977277618916	0.936666573014313
		1.53133338116273	0.937630021150657
		1.53289398613631	0.938593469287001
		1.53445459110988	0.939556917423345
		1.53601519608346	0.940520365559689
		1.53757580105703	0.941483813696033
		1.5391364060306	0.942447261832377
		1.54069701100418	0.943410709968721
		1.54225761597775	0.944374158105065
		1.54381822095133	0.945337606241409
		1.5453788259249	0.946301054377754
		1.54693943089848	0.947264502514098
		1.54850003587205	0.948227950650442
		1.55006064084562	0.949191398786786
		1.5516212458192	0.95015484692313
		1.55318185079277	0.951118295059474
		1.55474245576635	0.952081743195818
		1.55630306073992	0.953045191332162
		1.5578636657135	0.954008639468506
		1.55942427068707	0.95497208760485
		1.56098487566064	0.955935535741194
		1.56254548063422	0.956898983877538
		1.56410608560779	0.957862432013882
		1.56566669058137	0.958825880150226
		1.56722729555494	0.95978932828657
		1.56878790052852	0.960752776422914
		1.57034850550209	0.961716224559259
		1.57190911047566	0.962679672695603
		1.57346971544924	0.963643120831947
		1.57503032042281	0.964606568968291
		1.57659092539639	0.965570017104635
		1.57815153036996	0.966533465240979
		1.57971213534354	0.967496913377323
		1.58127274031711	0.968460361513667
		1.58283334529068	0.969423809650011
		1.58439395026426	0.970387257786355
		1.58595455523783	0.971350705922699
		1.58751516021141	0.972314154059043
		1.58907576518498	0.973277602195387
		1.59063637015855	0.974241050331731
		1.59219697513213	0.975204498468075
		1.5937575801057	0.97616794660442
		1.59531818507928	0.977131394740764
		1.59687879005285	0.978094842877108
		1.59843939502643	0.979058291013452
		1.6	0.980021739149796


==> anc/Fig3b.dat <==
t	I
-399.949999999997	0.0114416280692173
-389.942999999999	0.0141574946610714
-379.936999999998	0.011247485209941
-369.93	0.0176477992520166
-359.923000000003	0.00969647577374464
-349.915999999997	0.00290787601311638
-339.909	0.0137692089425188
-329.902000000002	0.00814546633754829
-319.894999999997	0.0120240566470462
-309.887999999999	0.0122181995063225
-299.881000000001	0.0131889138027039
-289.874000000003	0.0207519515624233
-279.866999999998	0.0236619610135538
-269.860000000001	0.0242422561533686
-259.853000000003	0.0228853895764486
-249.847000000002	0.0273464084637753
-239.839999999997	0.0349094462234947
-229.832999999999	0.0333584367872984
-219.826000000001	0.041698045984123
-209.819000000003	0.0525615123515394
-199.811999999998	0.0504280743375142
-189.805	0.0575964260646389
-179.798000000003	0.0589618263936151
-169.790999999997	0.056252360115803
-159.784	0.0692449976212166
-149.777000000002	0.0890219680112304
-139.769999999997	0.109396301045171
-129.762999999999	0.148566222982674
-119.756999999998	0.182509221785816
-109.75	0.230788924043206
-99.7430000000022	0.300808359663514
-89.7359999999972	0.390604765673836
-79.7289999999994	0.451514420974256
-69.7220000000016	0.559743731425755
-59.7149999999965	0.626456338124324
-49.7079999999987	0.713159259014309
-39.7010000000009	0.768415303577562
-29.6940000000032	0.844067015554897
-19.6869999999981	0.921446812323591
-9.68000000000029	0.916411898610492
0.326000000000931	1
10.3329999999987	0.977492228952034
20.3399999999965	0.975764144160673
30.3470000000016	0.902821898461151
40.3539999999994	0.862691929417337
50.3609999999972	0.855118224467547
60.3680000000022	0.786080170333691
70.375	0.795381960074841
80.3819999999978	0.722653058176721
90.3890000000029	0.607255395998097
100.396000000001	0.532777074928476
110.402999999998	0.432889507111816
120.410000000004	0.332809929873893
130.415999999997	0.291890588764889
140.423000000003	0.180951812035577
150.43	0.153217117853249
160.436999999998	0.145856756704862
170.444000000003	0.112105767322983
180.451000000001	0.0853311202469668
190.457999999999	0.0657461592782153
200.464999999997	0.0599218734999264
210.472000000002	0.043643741452914
220.478999999999	0.030448427336168
230.485999999997	0.0283149893221428
240.493000000002	0.0186185135483981
250.5	0.0199753801253181
260.506000000001	0.0106671900701261
270.512999999999	0.0221088181393434
280.519999999997	0.00795132347827201
290.527000000002	0.00989061863302095
300.534	0.00155100943619634
310.540999999997	0
320.548000000003	0.00640031404207566
330.555	0.00446101888732676
340.561999999998	0.0114416280692173
350.569000000003	0.00892203777465348
360.576000000001	0.00349030459094528
370.582999999999	0.0110554757886787
380.589999999997	0.00950233291446835
390.595999999998	0.0151282089574529
400.603000000003	0.0221088181393434


==> anc/Fig4a.dat <==
33st	33	27	28	29	30	31	32
192.21304	0.0315757894736842	-0.0131602631578947	-0.0210547368421053	0.0105234210526316	-0.0263178947368421	0.023681052631579	0.00526052631578948
192.36209	0.013155	0.0184181578947368	-0.0289494736842105	0.0263126315789474	0.00789184210526316	0.0368386842105263	-0.0105286842105263
192.51113	0.0184181578947368	0.00262894736842106	0.013155	0.013155	0.00789184210526316	0.0552594736842105	0.00526052631578948
192.66018	0.013155	-0.0105286842105263	-0.0078971052631579	0.0184181578947368	0.0105234210526316	0.0157865789473684	0.00789184210526316
192.80922	0.0394702631578947	-0.0157918421052632	-0.0131602631578947	0.0210494736842105	0.00526052631578948	0.0447334210526316	-0.0105286842105263
192.95827	0.00526052631578948	-0.0105286842105263	-0.00263421052631578	0.0289442105263158	0.013155	0.0421018421052632	0.0157865789473684
193.10731	0.0210494736842105	-0.0078971052631579	-0.0078971052631579	0.0210494736842105	0.0315757894736842	0.0368386842105263	0.00262894736842106
193.25636	0.0105234210526316	-0.0263178947368421	-2.63157894736229E-6	0.0473647368421053	0.0105234210526316	0.0447334210526316	0.0210494736842105
193.40541	0.00262894736842106	-0.0105286842105263	-0.0210547368421053	0.0210494736842105	0.0289442105263158	0.0315757894736842	-0.0052657894736842
193.55445	0.0157865789473684	-0.0315810526315789	-0.0157918421052632	0.0421018421052632	-0.0236863157894737	0.0263126315789474	0.0105234210526316
193.7035	0.0157865789473684	0.013155	-0.0052657894736842	0.0184181578947368	0.0289442105263158	0.0394702631578947	-2.63157894736229E-6
193.85254	-0.0210547368421053	-0.0105286842105263	-0.0315810526315789	0.0105234210526316	0.013155	0.0157865789473684	0.00789184210526316
194.00159	0.00262894736842106	-0.0184234210526316	0.00789184210526316	0.0184181578947368	-0.0052657894736842	0.0263126315789474	0.0157865789473684
194.15063	-0.0078971052631579	0.00262894736842106	-0.0210547368421053	0.0263126315789474	0.00262894736842106	0.0289442105263158	0.0210494736842105
194.29967	0.0157865789473684	-0.00263421052631578	-0.0157918421052632	0.0289442105263158	0.00262894736842106	0.00526052631578948	0.0157865789473684
194.44872	0.0157865789473684	-2.63157894736229E-6	-0.0210547368421053	0.023681052631579	0.00526052631578948	0.00526052631578948	0.0105234210526316
194.59776	0.013155	-0.0131602631578947	-0.0078971052631579	0.0184181578947368	0.0105234210526316	0.013155	-0.0052657894736842
194.74681	0.0263126315789474	-2.63157894736229E-6	-0.0289494736842105	0.0342071052631579	-2.63157894736229E-6	0.0184181578947368	0.00526052631578948
194.89585	0.0157865789473684	-0.00263421052631578	-0.0184234210526316	0.00789184210526316	-2.63157894736229E-6	0.0289442105263158	-0.0105286842105263
195.0449	0.00526052631578948	0.0210494736842105	-0.0157918421052632	0.0263126315789474	0.0157865789473684	0.013155	-0.0052657894736842
195.19394	0.0368386842105263	-0.0105286842105263	-0.0184234210526316	0.0289442105263158	-0.0210547368421053	0.0157865789473684	-0.0157918421052632
195.34299	-0.0052657894736842	-0.0131602631578947	-0.0157918421052632	-0.00263421052631578	0.0105234210526316	0.0210494736842105	-0.0105286842105263
195.49203	-2.63157894736229E-6	-0.0052657894736842	-0.0289494736842105	-0.00263421052631578	0.0157865789473684	0.0368386842105263	-0.00263421052631578
195.64108	0.0157865789473684	-0.0315810526315789	-0.0368439473684211	0.00789184210526316	0.00789184210526316	0.0368386842105263	-0.00263421052631578
195.79012	0.0289442105263158	-0.0263178947368421	-0.0289494736842105	0.0210494736842105	-0.0236863157894737	0.0289442105263158	-0.00263421052631578
195.93917	-0.0052657894736842	-0.0105286842105263	0.00526052631578948	0.0394702631578947	0.00789184210526316	0.0210494736842105	-0.0131602631578947
196.08821	0.00789184210526316	-0.0210547368421053	-0.0210547368421053	0.0263126315789474	-2.63157894736229E-6	0.0315757894736842	-0.0078971052631579
196.23726	0.00526052631578948	-0.0078971052631579	-0.0342123684210526	0.0342071052631579	0.0263126315789474	0.0184181578947368	-0.0157918421052632
196.3863	0.00526052631578948	0.00262894736842106	-0.0184234210526316	0.023681052631579	0.00526052631578948	0.0289442105263158	-0.0131602631578947
196.53535	0.013155	-0.0131602631578947	-0.0315810526315789	0.0105234210526316	-0.0105286842105263	0.0210494736842105	0.00262894736842106
196.68439	0.0105234210526316	0.013155	-0.0157918421052632	0.00526052631578948	0.0157865789473684	0.0184181578947368	-2.63157894736229E-6
196.83344	-2.63157894736229E-6	-0.0184234210526316	-0.0289494736842105	0.0184181578947368	0.013155	0.0526278947368421	-0.00263421052631578
196.98248	0.0105234210526316	-2.63157894736229E-6	-0.0236863157894737	0.0105234210526316	0.0105234210526316	0.0342071052631579	0.00526052631578948
197.13153	0.00789184210526316	-0.0052657894736842	-0.0236863157894737	0.0184181578947368	0.0368386842105263	0.0210494736842105	-0.0078971052631579
197.28057	0.0421018421052632	-0.0184234210526316	-0.0289494736842105	0.0263126315789474	0.0157865789473684	0.0342071052631579	-0.0315810526315789
197.42962	0.00262894736842106	-0.00263421052631578	-0.0263178947368421	0.0368386842105263	-2.63157894736229E-6	0.0210494736842105	-0.0078971052631579
197.57867	-0.0052657894736842	-2.63157894736229E-6	-0.0289494736842105	0.00789184210526316	0.00526052631578948	0.0184181578947368	-0.00263421052631578
197.72771	0.0105234210526316	-2.63157894736229E-6	-0.00263421052631578	0.013155	0.0105234210526316	0.0394702631578947	0.0105234210526316
197.87676	0.0210494736842105	-0.0236863157894737	-0.0447386842105263	0.0157865789473684	0.013155	0.0289442105263158	-0.0105286842105263
198.0258	0.0157865789473684	-0.0052657894736842	-0.0131602631578947	0.00526052631578948	0.00789184210526316	0.013155	-0.0184234210526316
198.17485	0.013155	-0.0236863157894737	-0.0342123684210526	0.00789184210526316	0.00789184210526316	0.023681052631579	-2.63157894736229E-6
198.32389	0.00262894736842106	0.00262894736842106	-0.0131602631578947	0.0289442105263158	-0.00263421052631578	0.023681052631579	-0.0052657894736842
198.47294	0.0210494736842105	-0.0052657894736842	-0.0184234210526316	0.0315757894736842	0.013155	0.0184181578947368	-0.0078971052631579
198.62198	-0.0052657894736842	-0.00263421052631578	-0.0184234210526316	-0.00263421052631578	0.013155	0.0210494736842105	-0.0157918421052632
198.77102	0.0184181578947368	-0.0157918421052632	-0.0447386842105263	0.0210494736842105	0.0184181578947368	0.0368386842105263	-0.0184234210526316
198.92007	-2.63157894736229E-6	-0.0210547368421053	-0.0368439473684211	0.0394702631578947	-0.0105286842105263	0.0105234210526316	0.00789184210526316
199.06911	0.00526052631578948	-0.0184234210526316	-0.0289494736842105	0.023681052631579	0.0342071052631579	0.0499963157894737	-0.0078971052631579
199.21816	0.013155	-0.00263421052631578	-0.0289494736842105	0.023681052631579	0.00526052631578948	0.0289442105263158	-0.0105286842105263
199.3672	0.00789184210526316	-0.0131602631578947	-0.0263178947368421	0.00789184210526316	0.00789184210526316	0.023681052631579	-2.63157894736229E-6
199.51625	0.0105234210526316	0.00262894736842106	-0.0289494736842105	0.0368386842105263	-0.0052657894736842	0.0289442105263158	0.00262894736842106
199.66529	0.0157865789473684	-0.00263421052631578	-0.0263178947368421	0.0210494736842105	-0.0184234210526316	0.0342071052631579	-0.0052657894736842
199.81434	-0.0052657894736842	-0.0078971052631579	-0.0263178947368421	0.0157865789473684	-2.63157894736229E-6	0.023681052631579	-0.0078971052631579
199.96338	0.00526052631578948	-0.0184234210526316	-0.0289494736842105	0.0210494736842105	0.0394702631578947	0.023681052631579	-0.0157918421052632
200.11243	0.023681052631579	-0.00263421052631578	-0.0236863157894737	0.013155	0.0157865789473684	0.0421018421052632	-0.0052657894736842
200.26147	0.023681052631579	-0.0105286842105263	-0.0184234210526316	0.0184181578947368	0.0105234210526316	0.0157865789473684	-0.00263421052631578
200.41052	0.0157865789473684	-0.0210547368421053	-0.0447386842105263	0.0263126315789474	0.0210494736842105	0.0368386842105263	-0.0447386842105263
200.55956	0.0289442105263158	-2.63157894736229E-6	-0.0368439473684211	0.013155	0.0342071052631579	0.0368386842105263	-0.0105286842105263
200.70861	0.023681052631579	-0.0105286842105263	-0.0263178947368421	0.0289442105263158	0.00789184210526316	0.0342071052631579	-0.0184234210526316
200.85765	0.0394702631578947	-2.63157894736229E-6	-0.0184234210526316	0.0157865789473684	0.023681052631579	0.0473647368421053	-0.00263421052631578
201.0067	0.0289442105263158	-0.0157918421052632	-0.0157918421052632	0.0289442105263158	0.00789184210526316	0.0447334210526316	-0.0052657894736842
201.15574	0.0105234210526316	-0.0078971052631579	-0.0210547368421053	0.0184181578947368	-0.0105286842105263	0.0499963157894737	0.00789184210526316
201.30479	0.0210494736842105	0.00262894736842106	-0.0210547368421053	0.0368386842105263	0.00526052631578948	0.013155	-2.63157894736229E-6
201.45383	0.00262894736842106	-0.00263421052631578	-0.0289494736842105	0.0184181578947368	-2.63157894736229E-6	0.0552594736842105	-2.63157894736229E-6
201.60288	0.0394702631578947	0.00526052631578948	-0.0052657894736842	0.013155	0.0184181578947368	0.0447334210526316	-2.63157894736229E-6
201.75192	-0.00263421052631578	0.0105234210526316	-0.0052657894736842	0.0157865789473684	0.0263126315789474	0.0263126315789474	-2.63157894736229E-6
201.90097	0.0157865789473684	-0.0105286842105263	-0.0184234210526316	0.00262894736842106	0.0368386842105263	0.0368386842105263	0.013155
202.05002	0.0394702631578947	-0.0105286842105263	-0.0131602631578947	0.0157865789473684	0.0473647368421053	0.0315757894736842	0.00262894736842106
202.19906	0.0394702631578947	-2.63157894736229E-6	-0.0157918421052632	0.0289442105263158	-0.0052657894736842	0.0368386842105263	0.00526052631578948
202.34811	0.0342071052631579	0.0157865789473684	-0.0078971052631579	0.0157865789473684	0.0184181578947368	0.0578910526315789	0.0157865789473684
202.49715	-0.00263421052631578	-0.0052657894736842	0.00526052631578948	0.00526052631578948	0.0105234210526316	0.0421018421052632	0.00262894736842106
202.6462	-0.0052657894736842	-0.00263421052631578	-0.0052657894736842	0.0289442105263158	0.013155	0.0447334210526316	0.013155
202.79524	0.0289442105263158	-0.00263421052631578	-0.00263421052631578	0.0368386842105263	0.0210494736842105	0.0157865789473684	0.0421018421052632
202.94429	0.0289442105263158	-2.63157894736229E-6	0.00789184210526316	0.0342071052631579	0.023681052631579	0.0710486842105263	0.013155
203.09333	0.0394702631578947	-0.00263421052631578	-0.0052657894736842	0.0342071052631579	0.0473647368421053	0.0289442105263158	0.0421018421052632
203.24237	0.023681052631579	-0.0078971052631579	0.0263126315789474	0.0263126315789474	0.0684171052631579	0.0499963157894737	0.0368386842105263
203.39142	0.0552594736842105	0.023681052631579	0.00262894736842106	0.0526278947368421	0.0499963157894737	0.0578910526315789	0.0447334210526316
203.54046	0.0342071052631579	0.00526052631578948	0.0315757894736842	0.0342071052631579	0.0605223684210527	0.0763115789473684	0.0499963157894737
203.68951	0.0184181578947368	0.00789184210526316	0.0184181578947368	0.0499963157894737	0.0868376315789474	0.0657855263157895	0.0710486842105263
203.83855	0.0368386842105263	0.00526052631578948	0.0315757894736842	0.0421018421052632	0.0684171052631579	0.0894692105263158	0.0894692105263158
203.9876	0.0105234210526316	0.00262894736842106	0.0447334210526316	0.0368386842105263	0.0842063157894737	0.118416052631579	0.102626842105263
204.13664	0.0368386842105263	0.00526052631578948	0.0631539473684211	0.0526278947368421	0.0868376315789474	0.110521578947368	0.113152894736842
204.28569	0.0210494736842105	0.013155	0.07368	0.0499963157894737	0.0710486842105263	0.121047631578947	0.144731578947368
204.43473	0.0473647368421053	0.0315757894736842	0.0868376315789474	0.0315757894736842	0.0947323684210526	0.126310526315789	0.197360526315789
204.58378	0.0499963157894737	0.023681052631579	0.0631539473684211	0.0578910526315789	0.105258421052632	0.136836842105263	0.244728947368421
204.73282	0.0631539473684211	0.0342071052631579	0.113152894736842	0.0657855263157895	0.131573684210526	0.134205263157895	0.321044736842105
204.88187	0.0605223684210527	0.0499963157894737	0.113152894736842	0.0710486842105263	0.136836842105263	0.139468421052632	0.321044736842105
205.03091	0.0473647368421053	0.0526278947368421	0.097363947368421	0.0868376315789474	0.181573684210526	0.128942105263158	0.344726315789474
205.17996	0.0526278947368421	0.0473647368421053	0.0921007894736842	0.102626842105263	0.171047368421053	0.165784210526316	0.342094736842105
205.329	0.0578910526315789	0.0605223684210527	0.123679210526316	0.0999952631578947	0.210518421052632	0.147363157894737	0.352621052631579
205.47805	0.110521578947368	0.0789431578947369	0.152626315789474	0.128942105263158	0.228939473684211	0.181573684210526	0.284202631578947
205.62709	0.0815747368421053	0.0789431578947369	0.189468421052632	0.149994736842105	0.299992105263158	0.223676315789474	0.265781578947368
205.77614	0.110521578947368	0.115784473684211	0.210518421052632	0.210518421052632	0.36841052631579	0.268413157894737	0.24736052631579
205.92518	0.118416052631579	0.115784473684211	0.276307894736842	0.189468421052632	0.423673684210526	0.344726315789474	0.165784210526316
206.07423	0.123679210526316	0.113152894736842	0.255255263157895	0.244728947368421	0.465776315789474	0.355252631578947	0.102626842105263
206.22328	0.123679210526316	0.136836842105263	0.281571052631579	0.310518421052632	0.552618421052632	0.36841052631579	0.0631539473684211
206.37232	0.157889473684211	0.210518421052632	0.257886842105263	0.405252631578947	0.613142105263158	0.421042105263158	0.023681052631579
206.52137	0.184205263157895	0.215781578947368	0.24736052631579	0.484197368421053	0.723665789473684	0.41841052631579	0.0578910526315789
206.67041	0.157889473684211	0.255255263157895	0.207886842105263	0.565776315789474	0.828928947368421	0.423673684210526	0.00262894736842106
206.81946	0.199992105263158	0.26315	0.171047368421053	0.628931578947369	0.899978947368421	0.468407894736842	0.00789184210526316
206.9685	0.221044736842105	0.286834210526316	0.186836842105263	0.6763	0.965768421052632	0.4342	0.0342071052631579
207.11755	0.249992105263158	0.31315	0.155257894736842	0.818402631578947	1.02892368421053	0.423673684210526	0.0289442105263158
207.26659	0.249992105263158	0.355252631578947	0.118416052631579	0.928926315789474	1.00787105263158	0.386831578947368	0.0105234210526316
207.41563	0.29736052631579	0.373673684210526	0.105258421052632	0.942084210526316	1.0315552631579	0.315781578947368	0.0368386842105263
207.56468	0.305255263157895	0.50525	0.0815747368421053	0.897347368421053	0.981557894736842	0.331568421052632	0.0210494736842105
207.71372	0.321044736842105	0.639457894736842	0.0789431578947369	0.910505263157895	0.936821052631579	0.305255263157895	0.013155
207.86277	0.321044736842105	0.799981578947368	0.0789431578947369	0.910505263157895	0.807876315789474	0.284202631578947	0.0421018421052632
208.01181	0.294728947368421	0.921031578947368	0.0631539473684211	0.910505263157895	0.734192105263158	0.242097368421053	0.0289442105263158
208.16086	0.336831578947368	0.949978947368421	0.0578910526315789	0.881557894736842	0.592092105263158	0.218413157894737	0.0210494736842105
208.3099	0.339463157894737	0.986818421052632	0.0105234210526316	0.844718421052632	0.478934210526316	0.197360526315789	0.023681052631579
208.45895	0.321044736842105	1.01576578947368	0.0157865789473684	0.821034210526316	0.3342	0.168415789473684	-0.00263421052631578
208.60799	0.3342	0.992081578947368	-0.0078971052631579	0.749981578947368	0.239465789473684	0.128942105263158	-2.63157894736229E-6
208.75704	0.344726315789474	0.997344736842105	-0.0368439473684211	0.673668421052632	0.152626315789474	0.0999952631578947	0.00262894736842106
208.90608	0.321044736842105	0.926294736842105	-0.0105286842105263	0.599984210526316	0.126310526315789	0.0789431578947369	0.0289442105263158
209.05513	0.3342	0.807876315789474	-0.0105286842105263	0.502618421052632	0.0815747368421053	0.07368	0.0184181578947368
209.20417	0.378936842105263	0.715773684210526	-2.63157894736229E-6	0.410515789473684	0.0657855263157895	0.0526278947368421	0.013155
209.35322	0.363147368421053	0.599984210526316	-0.0052657894736842	0.31315	0.0499963157894737	0.0605223684210527	0.00262894736842106
209.50226	0.357884210526316	0.518407894736842	-0.0105286842105263	0.21315	0.0315757894736842	0.0657855263157895	0.00789184210526316
209.65131	0.360515789473684	0.373673684210526	0.00526052631578948	0.152626315789474	0.0184181578947368	0.0499963157894737	-0.0078971052631579
209.80035	0.394726315789474	0.31315	0.0157865789473684	0.0999952631578947	0.0105234210526316	0.0289442105263158	-0.0078971052631579
209.9494	0.31315	0.21315	-2.63157894736229E-6	0.0868376315789474	0.023681052631579	0.0421018421052632	0.0210494736842105
210.09844	0.302623684210526	0.139468421052632	-0.0184234210526316	0.0289442105263158	0.0184181578947368	0.0578910526315789	0.013155
210.24749	0.24736052631579	0.113152894736842	-0.0157918421052632	0.0157865789473684	0.023681052631579	0.0578910526315789	0.0184181578947368
210.39654	0.163152631578947	0.0657855263157895	-0.0131602631578947	0.0552594736842105	0.0210494736842105	0.0394702631578947	0.0157865789473684
210.54558	0.136836842105263	0.0263126315789474	-0.0184234210526316	0.0368386842105263	0.0210494736842105	0.0421018421052632	0.0105234210526316
210.69463	0.0789431578947369	0.013155	0.00262894736842106	0.0447334210526316	0.0315757894736842	0.0526278947368421	-0.0105286842105263
210.84367	0.0289442105263158	0.0263126315789474	-0.0052657894736842	0.013155	0.00789184210526316	0.0157865789473684	0.0105234210526316
210.99272	0.0289442105263158	0.0157865789473684	-0.0421071052631579	0.0342071052631579	0.0184181578947368	0.0342071052631579	-0.00263421052631578
211.14176	0.0421018421052632	-0.0078971052631579	0.00526052631578948	0.0447334210526316	-0.00263421052631578	0.0289442105263158	0.00262894736842106
211.29081	0.0447334210526316	-0.00263421052631578	-0.0184234210526316	0.0447334210526316	0.0394702631578947	0.0605223684210527	0.0157865789473684
211.43985	0.0368386842105263	0.0342071052631579	0.00526052631578948	0.0473647368421053	0.00526052631578948	0.0473647368421053	-0.00263421052631578
211.5889	0.00526052631578948	0.00789184210526316	-0.0078971052631579	0.0315757894736842	0.0184181578947368	0.0473647368421053	-0.0105286842105263
211.73794	0.0210494736842105	-2.63157894736229E-6	-0.0210547368421053	0.0447334210526316	0.0368386842105263	0.0315757894736842	-0.0078971052631579
211.88698	0.0315757894736842	-2.63157894736229E-6	-0.00263421052631578	0.023681052631579	-2.63157894736229E-6	-0.0315810526315789	0.013155
212.03603	0.023681052631579	-0.0052657894736842	-0.0105286842105263	0.0184181578947368	0.023681052631579	0.0368386842105263	-0.0078971052631579
212.18507	0.0210494736842105	0.00789184210526316	-0.0236863157894737	0.023681052631579	0.0289442105263158	0.0210494736842105	0.0157865789473684
212.33412	0.0105234210526316	-0.00263421052631578	-0.0263178947368421	0.0263126315789474	0.0157865789473684	0.0473647368421053	-0.0052657894736842
212.48316	0.0421018421052632	-0.0184234210526316	0.0105234210526316	0.0105234210526316	0.0157865789473684	0.0447334210526316	0.00789184210526316
212.63221	0.0289442105263158	-2.63157894736229E-6	-0.0236863157894737	0.023681052631579	0.00526052631578948	0.0315757894736842	-0.0157918421052632
212.78125	0.023681052631579	0.00526052631578948	-0.0184234210526316	0.0421018421052632	0.00526052631578948	0.0368386842105263	-2.63157894736229E-6
212.9303	0.0105234210526316	0.0315757894736842	-0.0289494736842105	0.0289442105263158	0.0342071052631579	0.0605223684210527	-0.00263421052631578
213.07934	0.0157865789473684	-2.63157894736229E-6	-0.0131602631578947	0.0210494736842105	-0.00263421052631578	0.0368386842105263	0.0210494736842105
213.22839	0.0368386842105263	-2.63157894736229E-6	-0.0105286842105263	0.00789184210526316	0.0210494736842105	0.0368386842105263	-0.0078971052631579
213.37743	0.0421018421052632	0.00789184210526316	-0.0236863157894737	0.023681052631579	0.0315757894736842	0.0315757894736842	0.0184181578947368
213.52648	0.0157865789473684	0.0157865789473684	-0.0078971052631579	0.0447334210526316	0.0394702631578947	0.0421018421052632	0.00789184210526316
213.67552	0.0315757894736842	-0.00263421052631578	-0.00263421052631578	0.0342071052631579	0.0289442105263158	0.0447334210526316	0.00262894736842106
213.82457	0.023681052631579	0.00789184210526316	-2.63157894736229E-6	0.0289442105263158	0.013155	0.0368386842105263	-0.0131602631578947
213.97361	0.023681052631579	0.00262894736842106	-0.0210547368421053	0.0315757894736842	0.0263126315789474	0.0368386842105263	0.00789184210526316
214.12266	0.00789184210526316	-0.0105286842105263	-2.63157894736229E-6	0.023681052631579	0.0157865789473684	0.0368386842105263	0.0105234210526316
214.2717	0.0184181578947368	0.0157865789473684	-0.0263178947368421	0.0184181578947368	-2.63157894736229E-6	0.0526278947368421	0.023681052631579
214.42075	0.023681052631579	-0.0210547368421053	-0.0236863157894737	0.0315757894736842	0.0157865789473684	0.0263126315789474	0.0210494736842105
214.56979	0.013155	-2.63157894736229E-6	0.00262894736842106	0.0210494736842105	0.0105234210526316	0.0552594736842105	0.00262894736842106
214.71884	0.023681052631579	-0.00263421052631578	-0.0236863157894737	0.0526278947368421	0.0394702631578947	0.0289442105263158	-0.0078971052631579
214.86789	0.0157865789473684	-0.0078971052631579	-0.0263178947368421	-2.63157894736229E-6	0.023681052631579	0.0657855263157895	0.00789184210526316
215.01693	0.0184181578947368	-2.63157894736229E-6	-0.0131602631578947	-2.63157894736229E-6	0.0289442105263158	0.0368386842105263	-0.0263178947368421
215.16598	0.0289442105263158	0.013155	-0.0210547368421053	0.00526052631578948	0.0315757894736842	0.0210494736842105	-0.00263421052631578
215.31502	0.0289442105263158	0.0105234210526316	-0.0052657894736842	0.0368386842105263	0.0184181578947368	0.0394702631578947	0.00526052631578948
215.46407	0.0210494736842105	-2.63157894736229E-6	-0.0052657894736842	0.0289442105263158	0.0105234210526316	0.0499963157894737	-0.0052657894736842
215.61311	0.0473647368421053	0.0105234210526316	-0.0157918421052632	0.0578910526315789	0.0263126315789474	0.0342071052631579	-2.63157894736229E-6
215.76216	0.00262894736842106	0.0157865789473684	-0.0368439473684211	0.0342071052631579	0.0210494736842105	0.0289442105263158	-0.00263421052631578
215.9112	0.0184181578947368	-2.63157894736229E-6	-0.0131602631578947	0.0210494736842105	0.0105234210526316	0.0394702631578947	0.00262894736842106
216.06024	0.0342071052631579	-2.63157894736229E-6	-0.0131602631578947	0.0210494736842105	0.0210494736842105	0.0315757894736842	0.0105234210526316
216.20929	0.0263126315789474	0.00262894736842106	-0.0157918421052632	0.0210494736842105	0.0289442105263158	0.0289442105263158	-0.0078971052631579
216.35833	0.0289442105263158	0.00789184210526316	-0.0078971052631579	0.0342071052631579	0.0315757894736842	0.0289442105263158	0.00262894736842106
216.50738	0.0105234210526316	0.00789184210526316	-0.0157918421052632	0.0184181578947368	0.023681052631579	0.0473647368421053	0.0105234210526316
216.65642	0.0157865789473684	0.00789184210526316	-2.63157894736229E-6	0.0263126315789474	0.0315757894736842	0.0421018421052632	-0.00263421052631578
216.80547	0.0263126315789474	0.00789184210526316	-0.0105286842105263	0.0657855263157895	0.0289442105263158	0.0342071052631579	0.023681052631579
216.95451	0.0289442105263158	0.00262894736842106	-2.63157894736229E-6	0.0368386842105263	0.0263126315789474	0.0315757894736842	0.023681052631579
217.10356	0.0289442105263158	0.0289442105263158	0.0105234210526316	0.0473647368421053	0.0210494736842105	0.0473647368421053	0.0105234210526316
217.2526	0.0394702631578947	0.00526052631578948	-0.0184234210526316	0.0342071052631579	0.0210494736842105	0.0631539473684211	0.00789184210526316
217.40165	0.0315757894736842	0.013155	-0.0157918421052632	0.0263126315789474	0.0210494736842105	0.0421018421052632	0.0105234210526316
217.55069	0.0368386842105263	-0.0052657894736842	-0.0052657894736842	0.0315757894736842	0.0210494736842105	0.0421018421052632	0.0105234210526316
217.69974	0.0289442105263158	-2.63157894736229E-6	-0.0105286842105263	0.0473647368421053	0.0447334210526316	0.0421018421052632	-2.63157894736229E-6
217.84878	0.0368386842105263	-2.63157894736229E-6	-0.00263421052631578	0.023681052631579	0.0289442105263158	0.0157865789473684	0.00526052631578948
217.99783	0.00526052631578948	-0.0078971052631579	-0.0210547368421053	0.0342071052631579	0.0210494736842105	0.013155	0.00789184210526316
218.14687	0.0368386842105263	-2.63157894736229E-6	-0.0394755263157895	0.0342071052631579	0.0184181578947368	0.0526278947368421	-0.0157918421052632
218.29592	0.0315757894736842	0.00789184210526316	-0.0078971052631579	0.0315757894736842	0.00789184210526316	0.0473647368421053	0.00262894736842106
218.44496	0.023681052631579	0.00526052631578948	-0.0263178947368421	0.0394702631578947	-2.63157894736229E-6	0.0605223684210527	-0.00263421052631578
218.59401	0.0499963157894737	-0.00263421052631578	-0.0263178947368421	0.0315757894736842	-0.00263421052631578	0.0263126315789474	0.013155
218.74305	0.0289442105263158	-0.0105286842105263	-0.0105286842105263	0.0289442105263158	0.00789184210526316	0.0447334210526316	0.0157865789473684
218.8921	0.0263126315789474	0.0210494736842105	-0.0236863157894737	0.013155	0.0157865789473684	0.0342071052631579	0.0157865789473684
219.04115	0.0105234210526316	0.00262894736842106	-0.0052657894736842	0.0342071052631579	0.0289442105263158	0.0605223684210527	0.00526052631578948
219.19019	0.023681052631579	0.0184181578947368	-0.0131602631578947	0.0157865789473684	0.0315757894736842	0.0499963157894737	0.0157865789473684
219.33924	0.0263126315789474	0.00526052631578948	0.00526052631578948	0.0315757894736842	0.00262894736842106	0.0526278947368421	0.013155
219.48828	0.0394702631578947	0.0105234210526316	-0.0131602631578947	0.0210494736842105	0.00526052631578948	0.0289442105263158	-0.0078971052631579
219.63733	0.0210494736842105	0.00789184210526316	-0.00263421052631578	0.0105234210526316	0.0263126315789474	0.0578910526315789	0.0315757894736842
219.78637	0.0526278947368421	0.013155	-0.0105286842105263	0.023681052631579	0.0263126315789474	0.023681052631579	0.00789184210526316
219.93542	0.0315757894736842	0.00789184210526316	-0.0342123684210526	0.0447334210526316	0.013155	0.0289442105263158	-0.00263421052631578
220.08446	0.0210494736842105	0.023681052631579	-0.0368439473684211	0.0394702631578947	0.0184181578947368	0.0394702631578947	0.00789184210526316
220.23351	0.0315757894736842	0.013155	0.0105234210526316	0.0210494736842105	0.0421018421052632	0.0447334210526316	-0.0052657894736842
220.38255	0.0210494736842105	0.0210494736842105	0.00789184210526316	0.0421018421052632	0.0263126315789474	0.0368386842105263	0.023681052631579
220.53159	0.023681052631579	0.0342071052631579	-0.0105286842105263	0.013155	0.0289442105263158	0.0526278947368421	0.013155
220.68064	0.0210494736842105	0.0263126315789474	-0.0052657894736842	0.0605223684210527	0.013155	0.0421018421052632	0.013155
220.82968	0.0315757894736842	0.0315757894736842	-0.00263421052631578	0.0447334210526316	0.00526052631578948	0.0526278947368421	0.0342071052631579
220.97873	0.0578910526315789	0.0157865789473684	-0.0105286842105263	0.0421018421052632	0.0526278947368421	0.0289442105263158	0.0368386842105263
221.12777	0.0315757894736842	-0.00263421052631578	-0.00263421052631578	0.0289442105263158	0.013155	0.0368386842105263	0.00262894736842106
221.27682	0.0105234210526316	0.0105234210526316	0.0289442105263158	0.0315757894736842	0.0499963157894737	0.023681052631579	0.013155
221.42586	0.0631539473684211	0.0394702631578947	-2.63157894736229E-6	0.0157865789473684	0.0263126315789474	0.0552594736842105	0.00262894736842106
221.57491	0.0394702631578947	0.0210494736842105	-0.0131602631578947	0.0394702631578947	0.0421018421052632	0.0526278947368421	0.00526052631578948
221.72395	0.0315757894736842	0.0210494736842105	0.0184181578947368	0.0368386842105263	0.0394702631578947	0.0578910526315789	0.0210494736842105
221.873	0.0421018421052632	0.0157865789473684	0.013155	0.0342071052631579	0.0210494736842105	0.0342071052631579	0.0184181578947368
222.02204	0.0368386842105263	0.0184181578947368	-2.63157894736229E-6	0.0447334210526316	0.0263126315789474	0.0421018421052632	0.00789184210526316
222.17109	0.0368386842105263	0.0184181578947368	0.0157865789473684	0.023681052631579	-0.0052657894736842	0.0473647368421053	0.0421018421052632
222.32013	0.0368386842105263	0.0105234210526316	-0.00263421052631578	0.0394702631578947	0.0315757894736842	0.0263126315789474	0.0210494736842105
222.46918	0.023681052631579	-0.0052657894736842	-0.0184234210526316	0.0105234210526316	0.0394702631578947	0.0394702631578947	0.0289442105263158
222.61822	0.0421018421052632	-0.00263421052631578	-0.0131602631578947	0.0526278947368421	0.013155	0.0473647368421053	0.0184181578947368
222.76727	0.0421018421052632	0.0105234210526316	-0.0184234210526316	0.0421018421052632	0.023681052631579	0.0473647368421053	-0.0052657894736842
222.91631	0.0157865789473684	0.00526052631578948	-0.0052657894736842	0.0421018421052632	0.0210494736842105	0.0421018421052632	0.0157865789473684
223.06536	0.0447334210526316	0.0157865789473684	-0.0105286842105263	0.0315757894736842	0.0210494736842105	0.0315757894736842	0.0105234210526316
223.2144	0.0368386842105263	-0.0105286842105263	-0.00263421052631578	0.0263126315789474	0.0105234210526316	0.0368386842105263	0.0184181578947368
223.36345	0.0368386842105263	0.0157865789473684	0.0157865789473684	0.0342071052631579	0.0342071052631579	0.0552594736842105	-2.63157894736229E-6
223.5125	0.0342071052631579	0.0315757894736842	-0.0210547368421053	0.0342071052631579	0.0210494736842105	0.0421018421052632	0.0184181578947368
223.66154	0.0447334210526316	0.0526278947368421	-0.0184234210526316	0.0289442105263158	0.0105234210526316	0.0421018421052632	0.0210494736842105
223.81059	0.0342071052631579	0.0289442105263158	-0.0052657894736842	0.0289442105263158	0.0631539473684211	0.0526278947368421	0.0105234210526316
223.95963	0.0631539473684211	0.023681052631579	0.0105234210526316	0.0368386842105263	0.0289442105263158	0.0499963157894737	0.0184181578947368
224.10868	0.0421018421052632	0.00262894736842106	0.0263126315789474	0.0552594736842105	0.0394702631578947	0.0342071052631579	0.0105234210526316
224.25772	0.0184181578947368	0.0184181578947368	-0.00263421052631578	0.0263126315789474	0.0499963157894737	0.0342071052631579	0.00789184210526316
224.40677	0.0473647368421053	0.0157865789473684	-0.00263421052631578	0.0157865789473684	0.0421018421052632	0.0526278947368421	0.013155
224.55581	0.0263126315789474	0.0184181578947368	0.0157865789473684	0.0368386842105263	0.0289442105263158	0.0473647368421053	0.00789184210526316
224.70486	0.0315757894736842	0.0184181578947368	-0.0184234210526316	0.0342071052631579	0.0315757894736842	0.0473647368421053	0.013155
224.8539	0.0394702631578947	0.013155	-0.0131602631578947	0.0157865789473684	0.0342071052631579	0.0447334210526316	0.013155
225.00294	0.0394702631578947	0.00262894736842106	-0.0289494736842105	0.0289442105263158	0.0263126315789474	0.0421018421052632	-2.63157894736229E-6
225.15199	0.0368386842105263	-0.00263421052631578	0.00789184210526316	0.0394702631578947	0.0263126315789474	0.0184181578947368	0.00262894736842106
225.30103	0.0473647368421053	0.023681052631579	-0.0263178947368421	0.0473647368421053	0.0157865789473684	0.0315757894736842	0.0105234210526316
225.45008	0.0473647368421053	-2.63157894736229E-6	0.0157865789473684	0.0315757894736842	0.023681052631579	0.0368386842105263	0.00789184210526316
225.59912	0.0289442105263158	0.0263126315789474	-0.0236863157894737	0.0263126315789474	0.013155	0.0394702631578947	0.0157865789473684
225.74817	0.0315757894736842	0.00789184210526316	0.0105234210526316	0.0473647368421053	0.023681052631579	0.0368386842105263	0.00789184210526316
225.89721	0.0315757894736842	0.0289442105263158	-0.0236863157894737	0.023681052631579	0.0473647368421053	0.0263126315789474	0.00262894736842106
226.04626	0.0210494736842105	-2.63157894736229E-6	0.0184181578947368	0.0289442105263158	0.023681052631579	0.0184181578947368	0.00789184210526316
226.1953	0.0447334210526316	0.023681052631579	-0.0184234210526316	0.0684171052631579	0.0447334210526316	0.0368386842105263	0.023681052631579
226.34435	0.0315757894736842	0.00262894736842106	-0.0184234210526316	0.023681052631579	0.0289442105263158	0.0473647368421053	0.0342071052631579
226.49339	0.0421018421052632	0.0157865789473684	-0.00263421052631578	0.0315757894736842	0.0394702631578947	0.0342071052631579	0.00526052631578948
226.64244	0.0447334210526316	-0.0078971052631579	-0.0131602631578947	0.00262894736842106	0.0368386842105263	0.0526278947368421	0.0184181578947368
226.79148	0.0342071052631579	-0.0131602631578947	0.00789184210526316	0.0157865789473684	0.00789184210526316	0.0526278947368421	0.00789184210526316
226.94053	0.0499963157894737	0.0105234210526316	0.00262894736842106	0.0368386842105263	0.0289442105263158	0.0394702631578947	0.0105234210526316
227.08957	0.0263126315789474	-2.63157894736229E-6	-0.0052657894736842	0.0342071052631579	0.0184181578947368	0.0289442105263158	0.00262894736842106
227.23862	0.0421018421052632	0.0210494736842105	-0.0131602631578947	0.0447334210526316	0.0210494736842105	0.0289442105263158	0.0315757894736842
227.38766	0.0210494736842105	-2.63157894736229E-6	-0.0236863157894737	0.023681052631579	0.0105234210526316	0.023681052631579	0.0210494736842105
227.53671	0.0315757894736842	0.013155	-0.0184234210526316	0.0368386842105263	0.0210494736842105	0.0421018421052632	0.013155
227.68576	0.0184181578947368	0.00789184210526316	-0.0078971052631579	0.0447334210526316	0.0342071052631579	0.0578910526315789	0.0157865789473684
227.8348	0.0342071052631579	0.013155	0.00262894736842106	0.0289442105263158	0.013155	0.0605223684210527	0.0157865789473684
227.98385	0.0526278947368421	0.0184181578947368	0.00789184210526316	0.0578910526315789	0.0184181578947368	0.0447334210526316	0.023681052631579
228.13289	0.0342071052631579	-0.00263421052631578	-0.0078971052631579	0.0473647368421053	0.0289442105263158	0.0447334210526316	-2.63157894736229E-6


==> anc/Fig4b.dat <==
beta		wavelength	beta teor	wavelength	beta	sinc*gauss
48.3543042539721		208.26177001801	52.36286	200	52.36286	
48.3543042539721		208.74385001884	52.29944	200.2	52.29944	
48.79685557584		208.61684002696	52.22068	200.4	52.22068	
49.2220179096602		208.51499001652	52.13831	200.6	52.13831	
49.2220179096602		208.55819001646	52.06404	200.8	52.06404	203.800846235215
49.6314629629684		207.3652002015	51.99004	201	51.99004	203.934224444658
49.6314629629684		207.31386001818	51.91633	201.2	51.91633	204.067602654101
50.0269193559685		206.9380300117	51.84289	201.4	51.84289	204.193960957784
50.4071478341525		205.918002803	51.76973	201.6	51.76973	204.320319261468
50.7720993287159		204.73107002192	51.69685	201.8	51.69685	204.446677565151
51.1217301671381		204.87845004818	51.62424	202	51.62424	204.566015963073
51.1217301671381		205.22545002987	51.55191	202.2	51.55191	204.685354360996
51.456001756791		204.80808002763	51.47984	202.4	51.47984	204.804692758919
51.774880260147		204.24034005104	51.40804	202.6	51.40804	204.924031156842
			51.33651	202.8	51.33651	205.036349649005
			51.26525	203	51.26525	205.148668141167
			51.19425	203.2	51.19425	205.26098663333
			51.12351	203.4	51.12351	205.373305125493
			51.05304	203.6	51.05304	205.478603711895
			50.98282	203.8	50.98282	205.583902298298
			50.91286	204	50.91286	205.696220790461
			50.84316	204.2	50.84316	205.794499471103
			50.77372	204.4	50.77372	205.899798057506
			50.70452	204.6	50.70452	206.005096643908
			50.63559	204.8	50.63559	206.10337532455
			50.5669	205	50.5669	206.201654005193
			50.49846	205.2	50.49846	206.299932685835
			50.43026	205.399999999999	50.43026	206.398211366478
			50.36232	205.599999999999	50.36232	206.49649004712
			50.29462	205.799999999999	50.29462	206.594768727762
			50.22716	205.999999999999	50.22716	206.686027502645
			50.15995	206.199999999999	50.15995	206.784306183287
			50.09298	206.399999999999	50.09298	206.875564958169
			50.02624	206.599999999999	50.02624	206.973843638811
			49.95975	206.799999999999	49.95975	207.065102413694
			49.89349	206.999999999999	49.89349	207.156361188576
			49.82747	207.199999999999	49.82747	207.254639869218
			49.76168	207.399999999999	49.76168	207.3458986441
			49.69612	207.599999999999	49.69612	207.437157418983
			49.6308	207.799999999999	49.6308	207.535436099625
			49.56571	207.999999999999	49.56571	207.626694874507
			49.50084	208.199999999999	49.50084	207.72497355515
			49.43621	208.399999999999	49.43621	207.816232330032
			49.3718	208.599999999999	49.3718	207.914511010674
			49.30761	208.799999999999	49.30761	208.005769785556
			49.24366	208.999999999999	49.24366	208.104048466199
			49.17992	209.199999999999	49.17992	208.202327146841
			49.1164	209.399999999999	49.1164	208.300605827484
			49.05311	209.599999999999	49.05311	208.398884508126
			48.99004	209.799999999999	48.99004	208.497163188768
			48.92718	209.999999999999	48.92718	208.595441869411
			48.86454	210.199999999999	48.86454	208.700740455813
			48.80212	210.399999999999	48.80212	208.806039042216
			48.73991	210.599999999999	48.73991	208.904317722858
			48.67792	210.799999999999	48.67792	209.009616309261
			48.61613	210.999999999999	48.61613	209.121934801423
			48.55456	211.199999999999	48.55456	209.227233387826
			48.4932	211.399999999999	48.4932	209.339551879989
			48.43205	211.599999999999	48.43205	209.451870372151
			48.37111	211.799999999999	48.37111	209.564188864314
			48.31037	211.999999999999	48.31037	209.676507356477
			48.24984	212.199999999999	48.24984	209.795845754399
			48.18952	212.399999999999	48.18952	209.915184152322
			48.1294	212.599999999999	48.1294	210.034522550245
			48.06948	212.799999999999	48.06948	210.153860948168
			48.00976	212.999999999999	48.00976	210.280219251851


==> anc/Fig4c.dat <==
0.0578661844484629	0.0504126923076924	0.0578661844484629	0.0348261723280312
0.231464737793852	0.153975210131332	0.059419274609148	0.0357608837850336
0.343580470162749	0.210765805816135	0.0609723647698331	0.0366955952420359
0.50994575045208	0.298409876172608	0.0625254549305182	0.0376303066990383
0.804701627486438	0.479924897748593	0.0640785450912033	0.0385650181560406
1.18987341772152	0.729066711069418	0.0656316352518884	0.0394997296130429
1.60940325497288	0.960385077861163	0.0671847254125735	0.0404344410700453
		0.0687378155732586	0.0413691525270476
		0.0702909057339437	0.04230386398405
		0.0718439958946288	0.0432385754410523
		0.0733970860553139	0.0441732868980546
		0.074950176215999	0.045107998355057
		0.0765032663766841	0.0460427098120593
		0.0780563565373692	0.0469774212690617
		0.0796094466980543	0.047912132726064
		0.0811625368587394	0.0488468441830663
		0.0827156270194245	0.0497815556400687
		0.0842687171801096	0.050716267097071
		0.0858218073407947	0.0516509785540734
		0.0873748975014798	0.0525856900110757
		0.0889279876621649	0.053520401468078
		0.09048107782285	0.0544551129250804
		0.0920341679835351	0.0553898243820827
		0.0935872581442202	0.0563245358390851
		0.0951403483049053	0.0572592472960874
		0.0966934384655904	0.0581939587530897
		0.0982465286262755	0.0591286702100921
		0.0997996187869606	0.0600633816670944
		0.101352708947646	0.0609980931240968
		0.102905799108331	0.0619328045810991
		0.104458889269016	0.0628675160381015
		0.106011979429701	0.0638022274951038
		0.107565069590386	0.0647369389521061
		0.109118159751071	0.0656716504091085
		0.110671249911756	0.0666063618661108
		0.112224340072441	0.0675410733231132
		0.113777430233126	0.0684757847801155
		0.115330520393812	0.0694104962371178
		0.116883610554497	0.0703452076941202
		0.118436700715182	0.0712799191511225
		0.119989790875867	0.0722146306081248
		0.121542881036552	0.0731493420651272
		0.123095971197237	0.0740840535221295
		0.124649061357922	0.0750187649791319
		0.126202151518607	0.0759534764361342
		0.127755241679292	0.0768881878931365
		0.129308331839977	0.0778228993501389
		0.130861422000663	0.0787576108071412
		0.132414512161348	0.0796923222641436
		0.133967602322033	0.0806270337211459
		0.135520692482718	0.0815617451781482
		0.137073782643403	0.0824964566351506
		0.138626872804088	0.0834311680921529
		0.140179962964773	0.0843658795491553
		0.141733053125458	0.0853005910061576
		0.143286143286143	0.0862353024631599
		0.144839233446828	0.0871700139201623
		0.146392323607513	0.0881047253771646
		0.147945413768199	0.089039436834167
		0.149498503928884	0.0899741482911693
		0.151051594089569	0.0909088597481716
		0.152604684250254	0.091843571205174
		0.154157774410939	0.0927782826621763
		0.155710864571624	0.0937129941191787
		0.157263954732309	0.094647705576181
		0.158817044892994	0.0955824170331833
		0.160370135053679	0.0965171284901857
		0.161923225214364	0.097451839947188
		0.16347631537505	0.0983865514041904
		0.165029405535735	0.0993212628611927
		0.16658249569642	0.100255974318195
		0.168135585857105	0.101190685775197
		0.16968867601779	0.1021253972322
		0.171241766178475	0.103060108689202
		0.17279485633916	0.103994820146204
		0.174347946499845	0.104929531603207
		0.17590103666053	0.105864243060209
		0.177454126821215	0.106798954517211
		0.179007216981901	0.107733665974214
		0.180560307142586	0.108668377431216
		0.182113397303271	0.109603088888218
		0.183666487463956	0.110537800345221
		0.185219577624641	0.111472511802223
		0.186772667785326	0.112407223259225
		0.188325757946011	0.113341934716228
		0.189878848106696	0.11427664617323
		0.191431938267381	0.115211357630232
		0.192985028428066	0.116146069087235
		0.194538118588752	0.117080780544237
		0.196091208749437	0.11801549200124
		0.197644298910122	0.118950203458242
		0.199197389070807	0.119884914915244
		0.200750479231492	0.120819626372247
		0.202303569392177	0.121754337829249
		0.203856659552862	0.122689049286251
		0.205409749713547	0.123623760743254
		0.206962839874232	0.124558472200256
		0.208515930034917	0.125493183657258
		0.210069020195603	0.126427895114261
		0.211622110356288	0.127362606571263
		0.213175200516973	0.128297318028265
		0.214728290677658	0.129232029485268
		0.216281380838343	0.13016674094227
		0.217834470999028	0.131101452399272
		0.219387561159713	0.132036163856275
		0.220940651320398	0.132970875313277
		0.222493741481083	0.133905586770279
		0.224046831641768	0.134840298227282
		0.225599921802453	0.135775009684284
		0.227153011963139	0.136709721141286
		0.228706102123824	0.137644432598289
		0.230259192284509	0.138579144055291
		0.231812282445194	0.139513855512293
		0.233365372605879	0.140448566969296
		0.234918462766564	0.141383278426298
		0.236471552927249	0.1423179898833
		0.238024643087934	0.143252701340303
		0.239577733248619	0.144187412797305
		0.241130823409304	0.145122124254307
		0.24268391356999	0.14605683571131
		0.244237003730675	0.146991547168312
		0.24579009389136	0.147926258625314
		0.247343184052045	0.148860970082317
		0.24889627421273	0.149795681539319
		0.250449364373415	0.150730392996321
		0.2520024545341	0.151665104453324
		0.253555544694785	0.152599815910326
		0.25510863485547	0.153534527367328
		0.256661725016155	0.154469238824331
		0.258214815176841	0.155403950281333
		0.259767905337526	0.156338661738335
		0.261320995498211	0.157273373195338
		0.262874085658896	0.15820808465234
		0.264427175819581	0.159142796109342
		0.265980265980266	0.160077507566345
		0.267533356140951	0.161012219023347
		0.269086446301636	0.161946930480349
		0.270639536462321	0.162881641937352
		0.272192626623006	0.163816353394354
		0.273745716783691	0.164751064851357
		0.275298806944377	0.165685776308359
		0.276851897105062	0.166620487765361
		0.278404987265747	0.167555199222364
		0.279958077426432	0.168489910679366
		0.281511167587117	0.169424622136368
		0.283064257747802	0.170359333593371
		0.284617347908487	0.171294045050373
		0.286170438069172	0.172228756507375
		0.287723528229857	0.173163467964378
		0.289276618390542	0.17409817942138
		0.290829708551228	0.175032890878382
		0.292382798711913	0.175967602335385
		0.293935888872598	0.176902313792387
		0.295488979033283	0.177837025249389
		0.297042069193968	0.178771736706392
		0.298595159354653	0.179706448163394
		0.300148249515338	0.180641159620396
		0.301701339676023	0.181575871077399
		0.303254429836708	0.182510582534401
		0.304807519997393	0.183445293991403
		0.306360610158079	0.184380005448406
		0.307913700318764	0.185314716905408
		0.309466790479449	0.18624942836241
		0.311019880640134	0.187184139819413
		0.312572970800819	0.188118851276415
		0.314126060961504	0.189053562733417
		0.315679151122189	0.18998827419042
		0.317232241282874	0.190922985647422
		0.318785331443559	0.191857697104424
		0.320338421604244	0.192792408561427
		0.321891511764929	0.193727120018429
		0.323444601925615	0.194661831475431
		0.3249976920863	0.195596542932434
		0.326550782246985	0.196531254389436
		0.32810387240767	0.197465965846438
		0.329656962568355	0.198400677303441
		0.33121005272904	0.199335388760443
		0.332763142889725	0.200270100217445
		0.33431623305041	0.201204811674448
		0.335869323211095	0.20213952313145
		0.33742241337178	0.203074234588452
		0.338975503532466	0.204008946045455
		0.340528593693151	0.204943657502457
		0.342081683853836	0.205878368959459
		0.343634774014521	0.206813080416462
		0.345187864175206	0.207747791873464
		0.346740954335891	0.208682503330467
		0.348294044496576	0.209617214787469
		0.349847134657261	0.210551926244471
		0.351400224817946	0.211486637701473
		0.352953314978631	0.212421349158476
		0.354506405139317	0.213356060615478
		0.356059495300002	0.214290772072481
		0.357612585460687	0.215225483529483
		0.359165675621372	0.216160194986485
		0.360718765782057	0.217094906443488
		0.362271855942742	0.21802961790049
		0.363824946103427	0.218964329357492
		0.365378036264112	0.219899040814495
		0.366931126424797	0.220833752271497
		0.368484216585482	0.221768463728499
		0.370037306746168	0.222703175185502
		0.371590396906853	0.223637886642504
		0.373143487067538	0.224572598099506
		0.374696577228223	0.225507309556509
		0.376249667388908	0.226442021013511
		0.377802757549593	0.227376732470513
		0.379355847710278	0.228311443927516
		0.380908937870963	0.229246155384518
		0.382462028031648	0.23018086684152
		0.384015118192333	0.231115578298523
		0.385568208353018	0.232050289755525
		0.387121298513704	0.232985001212527
		0.388674388674389	0.23391971266953
		0.390227478835074	0.234854424126532
		0.391780568995759	0.235789135583534
		0.393333659156444	0.236723847040537
		0.394886749317129	0.237658558497539
		0.396439839477814	0.238593269954541
		0.397992929638499	0.239527981411544
		0.399546019799184	0.240462692868546
		0.401099109959869	0.241397404325548
		0.402652200120555	0.242332115782551
		0.40420529028124	0.243266827239553
		0.405758380441925	0.244201538696555
		0.40731147060261	0.245136250153558
		0.408864560763295	0.24607096161056
		0.41041765092398	0.247005673067562
		0.411970741084665	0.247940384524565
		0.41352383124535	0.248875095981567
		0.415076921406035	0.249809807438569
		0.41663001156672	0.250744518895572
		0.418183101727406	0.251679230352574
		0.419736191888091	0.252613941809576
		0.421289282048776	0.253548653266579
		0.422842372209461	0.254483364723581
		0.424395462370146	0.255418076180583
		0.425948552530831	0.256352787637586
		0.427501642691516	0.257287499094588
		0.429054732852201	0.258222210551591
		0.430607823012886	0.259156922008593
		0.432160913173571	0.260091633465595
		0.433714003334257	0.261026344922598
		0.435267093494942	0.2619610563796
		0.436820183655627	0.262895767836602
		0.438373273816312	0.263830479293605
		0.439926363976997	0.264765190750607
		0.441479454137682	0.265699902207609
		0.443032544298367	0.266634613664612
		0.444585634459052	0.267569325121614
		0.446138724619737	0.268504036578616
		0.447691814780422	0.269438748035619
		0.449244904941108	0.270373459492621
		0.450797995101793	0.271308170949623
		0.452351085262478	0.272242882406626
		0.453904175423163	0.273177593863628
		0.455457265583848	0.27411230532063
		0.457010355744533	0.275047016777633
		0.458563445905218	0.275981728234635
		0.460116536065903	0.276916439691637
		0.461669626226588	0.27785115114864
		0.463222716387273	0.278785862605642
		0.464775806547958	0.279720574062644
		0.466328896708644	0.280655285519647
		0.467881986869329	0.281589996976649
		0.469435077030014	0.282524708433651
		0.470988167190699	0.283459419890654
		0.472541257351384	0.284394131347656
		0.474094347512069	0.285328842804658
		0.475647437672754	0.286263554261661
		0.477200527833439	0.287198265718663
		0.478753617994124	0.288132977175665
		0.480306708154809	0.289067688632668
		0.481859798315495	0.29000240008967
		0.48341288847618	0.290937111546672
		0.484965978636865	0.291871823003675
		0.48651906879755	0.292806534460677
		0.488072158958235	0.293741245917679
		0.48962524911892	0.294675957374682
		0.491178339279605	0.295610668831684
		0.49273142944029	0.296545380288686
		0.494284519600975	0.297480091745689
		0.49583760976166	0.298414803202691
		0.497390699922345	0.299349514659693
		0.498943790083031	0.300284226116696
		0.500496880243716	0.301218937573698
		0.502049970404401	0.302153649030701
		0.503603060565086	0.303088360487703
		0.505156150725771	0.304023071944705
		0.506709240886456	0.304957783401707
		0.508262331047141	0.30589249485871
		0.509815421207826	0.306827206315712
		0.511368511368511	0.307761917772714
		0.512921601529197	0.308696629229717
		0.514474691689882	0.309631340686719
		0.516027781850567	0.310566052143722
		0.517580872011252	0.311500763600724
		0.519133962171937	0.312435475057726
		0.520687052332622	0.313370186514729
		0.522240142493307	0.314304897971731
		0.523793232653992	0.315239609428733
		0.525346322814677	0.316174320885736
		0.526899412975362	0.317109032342738
		0.528452503136047	0.31804374379974
		0.530005593296733	0.318978455256743
		0.531558683457418	0.319913166713745
		0.533111773618103	0.320847878170747
		0.534664863778788	0.32178258962775
		0.536217953939473	0.322717301084752
		0.537771044100158	0.323652012541754
		0.539324134260843	0.324586723998757
		0.540877224421528	0.325521435455759
		0.542430314582213	0.326456146912761
		0.543983404742898	0.327390858369764
		0.545536494903584	0.328325569826766
		0.547089585064269	0.329260281283768
		0.548642675224954	0.330194992740771
		0.550195765385639	0.331129704197773
		0.551748855546324	0.332064415654775
		0.553301945707009	0.332999127111778
		0.554855035867694	0.33393383856878
		0.556408126028379	0.334868550025782
		0.557961216189064	0.335803261482785
		0.559514306349749	0.336737972939787
		0.561067396510435	0.337672684396789
		0.56262048667112	0.338607395853792
		0.564173576831805	0.339542107310794
		0.56572666699249	0.340476818767796
		0.567279757153175	0.341411530224799
		0.56883284731386	0.342346241681801
		0.570385937474545	0.343280953138803
		0.57193902763523	0.344215664595806
		0.573492117795915	0.345150376052808
		0.5750452079566	0.34608508750981
		0.576598298117285	0.347019798966813
		0.578151388277971	0.347954510423815
		0.579704478438656	0.348889221880818
		0.581257568599341	0.34982393333782
		0.582810658760026	0.350758644794822
		0.584363748920711	0.351693356251824
		0.585916839081396	0.352628067708827
		0.587469929242081	0.353562779165829
		0.589023019402766	0.354497490622832
		0.590576109563451	0.355432202079834
		0.592129199724136	0.356366913536836
		0.593682289884822	0.357301624993838
		0.595235380045507	0.358236336450841
		0.596788470206192	0.359171047907843
		0.598341560366877	0.360105759364846
		0.599894650527562	0.361040470821848
		0.601447740688247	0.36197518227885
		0.603000830848932	0.362909893735853
		0.604553921009617	0.363844605192855
		0.606107011170302	0.364779316649857
		0.607660101330987	0.36571402810686
		0.609213191491673	0.366648739563862
		0.610766281652358	0.367583451020864
		0.612319371813043	0.368518162477867
		0.613872461973728	0.369452873934869
		0.615425552134413	0.370387585391871
		0.616978642295098	0.371322296848874
		0.618531732455783	0.372257008305876
		0.620084822616468	0.373191719762878
		0.621637912777153	0.374126431219881
		0.623191002937838	0.375061142676883
		0.624744093098524	0.375995854133885
		0.626297183259209	0.376930565590888
		0.627850273419894	0.37786527704789
		0.629403363580579	0.378799988504892
		0.630956453741264	0.379734699961895
		0.632509543901949	0.380669411418897
		0.634062634062634	0.381604122875899
		0.635615724223319	0.382538834332902
		0.637168814384004	0.383473545789904
		0.638721904544689	0.384408257246906
		0.640274994705375	0.385342968703909
		0.64182808486606	0.386277680160911
		0.643381175026745	0.387212391617913
		0.64493426518743	0.388147103074916
		0.646487355348115	0.389081814531918
		0.6480404455088	0.390016525988921
		0.649593535669485	0.390951237445923
		0.65114662583017	0.391885948902925
		0.652699715990855	0.392820660359928
		0.65425280615154	0.39375537181693
		0.655805896312226	0.394690083273932
		0.657358986472911	0.395624794730934
		0.658912076633596	0.396559506187937
		0.660465166794281	0.397494217644939
		0.662018256954966	0.398428929101941
		0.663571347115651	0.399363640558944
		0.665124437276336	0.400298352015946
		0.666677527437021	0.401233063472949
		0.668230617597706	0.402167774929951
		0.669783707758391	0.403102486386953
		0.671336797919076	0.404037197843956
		0.672889888079762	0.404971909300958
		0.674442978240447	0.40590662075796
		0.675996068401132	0.406841332214963
		0.677549158561817	0.407776043671965
		0.679102248722502	0.408710755128967
		0.680655338883187	0.40964546658597
		0.682208429043872	0.410580178042972
		0.683761519204557	0.411514889499974
		0.685314609365242	0.412449600956977
		0.686867699525927	0.413384312413979
		0.688420789686613	0.414319023870981
		0.689973879847298	0.415253735327984
		0.691526970007983	0.416188446784986
		0.693080060168668	0.417123158241988
		0.694633150329353	0.418057869698991
		0.696186240490038	0.418992581155993
		0.697739330650723	0.419927292612995
		0.699292420811408	0.420862004069998
		0.700845510972093	0.421796715527
		0.702398601132778	0.422731426984002
		0.703951691293464	0.423666138441005
		0.705504781454149	0.424600849898007
		0.707057871614834	0.425535561355009
		0.708610961775519	0.426470272812012
		0.710164051936204	0.427404984269014
		0.711717142096889	0.428339695726016
		0.713270232257574	0.429274407183019
		0.714823322418259	0.430209118640021
		0.716376412578944	0.431143830097023
		0.717929502739629	0.432078541554026
		0.719482592900314	0.433013253011028
		0.721035683061	0.43394796446803
		0.722588773221685	0.434882675925033
		0.72414186338237	0.435817387382035
		0.725694953543055	0.436752098839037
		0.72724804370374	0.43768681029604
		0.728801133864425	0.438621521753042
		0.73035422402511	0.439556233210044
		0.731907314185795	0.440490944667047
		0.73346040434648	0.441425656124049
		0.735013494507165	0.442360367581052
		0.736566584667851	0.443295079038054
		0.738119674828536	0.444229790495056
		0.739672764989221	0.445164501952059
		0.741225855149906	0.446099213409061
		0.742778945310591	0.447033924866063
		0.744332035471276	0.447968636323066
		0.745885125631961	0.448903347780068
		0.747438215792646	0.44983805923707
		0.748991305953331	0.450772770694073
		0.750544396114016	0.451707482151075
		0.752097486274702	0.452642193608077
		0.753650576435387	0.45357690506508
		0.755203666596072	0.454511616522082
		0.756756756756757	0.455446327979084
		0.758309846917442	0.456381039436087
		0.759862937078127	0.457315750893089
		0.761416027238812	0.458250462350091
		0.762969117399497	0.459185173807094
		0.764522207560182	0.460119885264096
		0.766075297720867	0.461054596721098
		0.767628387881553	0.461989308178101
		0.769181478042238	0.462924019635103
		0.770734568202923	0.463858731092105
		0.772287658363608	0.464793442549108
		0.773840748524293	0.46572815400611
		0.775393838684978	0.466662865463112
		0.776946928845663	0.467597576920115
		0.778500019006348	0.468532288377117
		0.780053109167033	0.469466999834119
		0.781606199327718	0.470401711291122
		0.783159289488404	0.471336422748124
		0.784712379649089	0.472271134205126
		0.786265469809774	0.473205845662129
		0.787818559970459	0.474140557119131
		0.789371650131144	0.475075268576133
		0.790924740291829	0.476009980033136
		0.792477830452514	0.476944691490138
		0.794030920613199	0.47787940294714
		0.795584010773884	0.478814114404143
		0.797137100934569	0.479748825861145
		0.798690191095255	0.480683537318147
		0.80024328125594	0.48161824877515
		0.801796371416625	0.482552960232152
		0.80334946157731	0.483487671689154
		0.804902551737995	0.484422383146157
		0.80645564189868	0.485357094603159
		0.808008732059365	0.486291806060161
		0.80956182222005	0.487226517517164
		0.811114912380735	0.488161228974166
		0.81266800254142	0.489095940431169
		0.814221092702106	0.490030651888171
		0.815774182862791	0.490965363345173
		0.817327273023476	0.491900074802176
		0.818880363184161	0.492834786259178
		0.820433453344846	0.49376949771618
		0.821986543505531	0.494704209173183
		0.823539633666216	0.495638920630185
		0.825092723826901	0.496573632087187
		0.826645813987586	0.49750834354419
		0.828198904148271	0.498443055001192
		0.829751994308957	0.499377766458194
		0.831305084469641	0.500312477915197
		0.832858174630327	0.501247189372199
		0.834411264791012	0.502181900829201
		0.835964354951697	0.503116612286204
		0.837517445112382	0.504051323743206
		0.839070535273067	0.504986035200208
		0.840623625433752	0.505920746657211
		0.842176715594437	0.506855458114213
		0.843729805755122	0.507790169571215
		0.845282895915808	0.508724881028218
		0.846835986076492	0.50965959248522
		0.848389076237178	0.510594303942222
		0.849942166397863	0.511529015399225
		0.851495256558548	0.512463726856227
		0.853048346719233	0.513398438313229
		0.854601436879918	0.514333149770232
		0.856154527040603	0.515267861227234
		0.857707617201288	0.516202572684236
		0.859260707361973	0.517137284141239
		0.860813797522658	0.518071995598241
		0.862366887683343	0.519006707055243
		0.863919977844029	0.519941418512246
		0.865473068004714	0.520876129969248
		0.867026158165399	0.52181084142625
		0.868579248326084	0.522745552883253
		0.870132338486769	0.523680264340255
		0.871685428647454	0.524614975797257
		0.873238518808139	0.52554968725426
		0.874791608968824	0.526484398711262
		0.876344699129509	0.527419110168264
		0.877897789290194	0.528353821625267
		0.87945087945088	0.529288533082269
		0.881003969611565	0.530223244539271
		0.88255705977225	0.531157955996274
		0.884110149932935	0.532092667453276
		0.88566324009362	0.533027378910279
		0.887216330254305	0.533962090367281
		0.88876942041499	0.534896801824283
		0.890322510575675	0.535831513281286
		0.89187560073636	0.536766224738288
		0.893428690897045	0.53770093619529
		0.894981781057731	0.538635647652292
		0.896534871218416	0.539570359109295
		0.898087961379101	0.540505070566297
		0.899641051539786	0.5414397820233
		0.901194141700471	0.542374493480302
		0.902747231861156	0.543309204937304
		0.904300322021841	0.544243916394307
		0.905853412182526	0.545178627851309
		0.907406502343211	0.546113339308311
		0.908959592503896	0.547048050765314
		0.910512682664582	0.547982762222316
		0.912065772825267	0.548917473679318
		0.913618862985952	0.549852185136321
		0.915171953146637	0.550786896593323
		0.916725043307322	0.551721608050325
		0.918278133468007	0.552656319507328
		0.919831223628692	0.55359103096433
		0.921384313789377	0.554525742421332
		0.922937403950062	0.555460453878335
		0.924490494110747	0.556395165335337
		0.926043584271433	0.557329876792339
		0.927596674432118	0.558264588249342
		0.929149764592803	0.559199299706344
		0.930702854753488	0.560134011163346
		0.932255944914173	0.561068722620349
		0.933809035074858	0.562003434077351
		0.935362125235543	0.562938145534353
		0.936915215396228	0.563872856991356
		0.938468305556913	0.564807568448358
		0.940021395717598	0.56574227990536
		0.941574485878284	0.566676991362363
		0.943127576038969	0.567611702819365
		0.944680666199654	0.568546414276367
		0.946233756360339	0.56948112573337
		0.947786846521024	0.570415837190372
		0.949339936681709	0.571350548647374
		0.950893026842394	0.572285260104377
		0.952446117003079	0.573219971561379
		0.953999207163764	0.574154683018381
		0.955552297324449	0.575089394475384
		0.957105387485134	0.576024105932386
		0.95865847764582	0.576958817389388
		0.960211567806505	0.577893528846391
		0.96176465796719	0.578828240303393
		0.963317748127875	0.579762951760396
		0.96487083828856	0.580697663217398
		0.966423928449245	0.5816323746744
		0.96797701860993	0.582567086131403
		0.969530108770615	0.583501797588405
		0.9710831989313	0.584436509045407
		0.972636289091985	0.58537122050241
		0.974189379252671	0.586305931959412
		0.975742469413356	0.587240643416414
		0.977295559574041	0.588175354873417
		0.978848649734726	0.589110066330419
		0.980401739895411	0.590044777787421
		0.981954830056096	0.590979489244424
		0.983507920216781	0.591914200701426
		0.985061010377466	0.592848912158428
		0.986614100538151	0.593783623615431
		0.988167190698836	0.594718335072433
		0.989720280859522	0.595653046529435
		0.991273371020207	0.596587757986438
		0.992826461180892	0.59752246944344
		0.994379551341577	0.598457180900442
		0.995932641502262	0.599391892357445
		0.997485731662947	0.600326603814447
		0.999038821823632	0.601261315271449
		1.00059191198432	0.602196026728452
		1.002145002145	0.603130738185454
		1.00369809230569	0.604065449642456
		1.00525118246637	0.605000161099459
		1.00680427262706	0.605934872556461
		1.00835736278774	0.606869584013463
		1.00991045294843	0.607804295470466
		1.01146354310911	0.608739006927468
		1.0130166332698	0.60967371838447
		1.01456972343048	0.610608429841473
		1.01612281359117	0.611543141298475
		1.01767590375185	0.612477852755477
		1.01922899391254	0.61341256421248
		1.02078208407322	0.614347275669482
		1.02233517423391	0.615281987126485
		1.02388826439459	0.616216698583487
		1.02544135455528	0.617151410040489
		1.02699444471596	0.618086121497491
		1.02854753487665	0.619020832954494
		1.03010062503733	0.619955544411496
		1.03165371519802	0.620890255868499
		1.0332068053587	0.621824967325501
		1.03475989551939	0.622759678782503
		1.03631298568007	0.623694390239505
		1.03786607584076	0.624629101696508
		1.03941916600144	0.62556381315351
		1.04097225616213	0.626498524610512
		1.04252534632282	0.627433236067515
		1.0440784364835	0.628367947524517
		1.04563152664419	0.629302658981519
		1.04718461680487	0.630237370438522
		1.04873770696556	0.631172081895524
		1.05029079712624	0.632106793352527
		1.05184388728693	0.633041504809529
		1.05339697744761	0.633976216266531
		1.0549500676083	0.634910927723534
		1.05650315776898	0.635845639180536
		1.05805624792967	0.636780350637538
		1.05960933809035	0.637715062094541
		1.06116242825104	0.638649773551543
		1.06271551841172	0.639584485008545
		1.06426860857241	0.640519196465548
		1.06582169873309	0.64145390792255
		1.06737478889378	0.642388619379552
		1.06892787905446	0.643323330836555
		1.07048096921515	0.644258042293557
		1.07203405937583	0.645192753750559
		1.07358714953652	0.646127465207562
		1.0751402396972	0.647062176664564
		1.07669332985789	0.647996888121566
		1.07824642001857	0.648931599578569
		1.07979951017926	0.649866311035571
		1.08135260033994	0.650801022492573
		1.08290569050063	0.651735733949576
		1.08445878066131	0.652670445406578
		1.086011870822	0.65360515686358
		1.08756496098268	0.654539868320583
		1.08911805114337	0.655474579777585
		1.09067114130405	0.656409291234587
		1.09222423146474	0.65734400269159
		1.09377732162542	0.658278714148592
		1.09533041178611	0.659213425605594
		1.09688350194679	0.660148137062597
		1.09843659210748	0.661082848519599
		1.09998968226816	0.662017559976601
		1.10154277242885	0.662952271433604
		1.10309586258953	0.663886982890606
		1.10464895275022	0.664821694347609
		1.1062020429109	0.665756405804611
		1.10775513307159	0.666691117261613
		1.10930822323227	0.667625828718616
		1.11086131339296	0.668560540175618
		1.11241440355364	0.66949525163262
		1.11396749371433	0.670429963089622
		1.11552058387501	0.671364674546625
		1.1170736740357	0.672299386003627
		1.11862676419638	0.673234097460629
		1.12017985435707	0.674168808917632
		1.12173294451776	0.675103520374634
		1.12328603467844	0.676038231831637
		1.12483912483913	0.676972943288639
		1.12639221499981	0.677907654745641
		1.1279453051605	0.678842366202643
		1.12949839532118	0.679777077659646
		1.13105148548187	0.680711789116648
		1.13260457564255	0.681646500573651
		1.13415766580324	0.682581212030653
		1.13571075596392	0.683515923487655
		1.13726384612461	0.684450634944658
		1.13881693628529	0.68538534640166
		1.14037002644598	0.686320057858662
		1.14192311660666	0.687254769315665
		1.14347620676735	0.688189480772667
		1.14502929692803	0.689124192229669
		1.14658238708872	0.690058903686672
		1.1481354772494	0.690993615143674
		1.14968856741009	0.691928326600676
		1.15124165757077	0.692863038057679
		1.15279474773146	0.693797749514681
		1.15434783789214	0.694732460971683
		1.15590092805283	0.695667172428686
		1.15745401821351	0.696601883885688
		1.1590071083742	0.69753659534269
		1.16056019853488	0.698471306799692
		1.16211328869557	0.699406018256695
		1.16366637885625	0.700340729713697
		1.16521946901694	0.7012754411707
		1.16677255917762	0.702210152627702
		1.16832564933831	0.703144864084704
		1.16987873949899	0.704079575541707
		1.17143182965968	0.705014286998709
		1.17298491982036	0.705948998455711
		1.17453800998105	0.706883709912714
		1.17609110014173	0.707818421369716
		1.17764419030242	0.708753132826718
		1.1791972804631	0.709687844283721
		1.18075037062379	0.710622555740723
		1.18230346078447	0.711557267197725
		1.18385655094516	0.712491978654728
		1.18540964110584	0.71342669011173
		1.18696273126653	0.714361401568732
		1.18851582142721	0.715296113025735
		1.1900689115879	0.716230824482737
		1.19162200174858	0.717165535939739
		1.19317509190927	0.718100247396742
		1.19472818206995	0.719034958853744
		1.19628127223064	0.719969670310746
		1.19783436239132	0.720904381767749
		1.19938745255201	0.721839093224751
		1.20094054271269	0.722773804681754
		1.20249363287338	0.723708516138756
		1.20404672303407	0.724643227595758
		1.20559981319475	0.725577939052761
		1.20715290335544	0.726512650509763
		1.20870599351612	0.727447361966765
		1.21025908367681	0.728382073423768
		1.21181217383749	0.72931678488077
		1.21336526399818	0.730251496337772
		1.21491835415886	0.731186207794775
		1.21647144431955	0.732120919251777
		1.21802453448023	0.733055630708779
		1.21957762464092	0.733990342165782
		1.2211307148016	0.734925053622784
		1.22268380496229	0.735859765079786
		1.22423689512297	0.736794476536789
		1.22578998528366	0.737729187993791
		1.22734307544434	0.738663899450793
		1.22889616560503	0.739598610907796
		1.23044925576571	0.740533322364798
		1.2320023459264	0.7414680338218
		1.23355543608708	0.742402745278803
		1.23510852624777	0.743337456735805
		1.23666161640845	0.744272168192807
		1.23821470656914	0.74520687964981
		1.23976779672982	0.746141591106812
		1.24132088689051	0.747076302563814
		1.24287397705119	0.748011014020817
		1.24442706721188	0.748945725477819
		1.24598015737256	0.749880436934821
		1.24753324753325	0.750815148391824
		1.24908633769393	0.751749859848826
		1.25063942785462	0.752684571305828
		1.2521925180153	0.753619282762831
		1.25374560817599	0.754553994219833
		1.25529869833667	0.755488705676835
		1.25685178849736	0.756423417133838
		1.25840487865804	0.75735812859084
		1.25995796881873	0.758292840047842
		1.26151105897941	0.759227551504845
		1.2630641491401	0.760162262961847
		1.26461723930078	0.761096974418849
		1.26617032946147	0.762031685875852
		1.26772341962215	0.762966397332854
		1.26927650978284	0.763901108789857
		1.27082959994352	0.764835820246859
		1.27238269010421	0.765770531703861
		1.27393578026489	0.766705243160864
		1.27548887042558	0.767639954617866
		1.27704196058626	0.768574666074868
		1.27859505074695	0.769509377531871
		1.28014814090763	0.770444088988873
		1.28170123106832	0.771378800445875
		1.28325432122901	0.772313511902878
		1.28480741138969	0.77324822335988
		1.28636050155038	0.774182934816882
		1.28791359171106	0.775117646273885
		1.28946668187175	0.776052357730887
		1.29101977203243	0.776987069187889
		1.29257286219312	0.777921780644891
		1.2941259523538	0.778856492101894
		1.29567904251449	0.779791203558896
		1.29723213267517	0.780725915015898
		1.29878522283586	0.781660626472901
		1.30033831299654	0.782595337929903
		1.30189140315723	0.783530049386906
		1.30344449331791	0.784464760843908
		1.3049975834786	0.78539947230091
		1.30655067363928	0.786334183757913
		1.30810376379997	0.787268895214915
		1.30965685396065	0.788203606671917
		1.31120994412134	0.78913831812892
		1.31276303428202	0.790073029585922
		1.31431612444271	0.791007741042924
		1.31586921460339	0.791942452499927
		1.31742230476408	0.792877163956929
		1.31897539492476	0.793811875413931
		1.32052848508545	0.794746586870934
		1.32208157524613	0.795681298327936
		1.32363466540682	0.796616009784938
		1.3251877555675	0.797550721241941
		1.32674084572819	0.798485432698943
		1.32829393588887	0.799420144155945
		1.32984702604956	0.800354855612948
		1.33140011621024	0.80128956706995
		1.33295320637093	0.802224278526952
		1.33450629653161	0.803158989983955
		1.3360593866923	0.804093701440957
		1.33761247685298	0.80502841289796
		1.33916556701367	0.805963124354962
		1.34071865717435	0.806897835811964
		1.34227174733504	0.807832547268966
		1.34382483749572	0.808767258725969
		1.34537792765641	0.809701970182971
		1.34693101781709	0.810636681639973
		1.34848410797778	0.811571393096976
		1.35003719813846	0.812506104553978
		1.35159028829915	0.813440816010981
		1.35314337845983	0.814375527467983
		1.35469646862052	0.815310238924985
		1.3562495587812	0.816244950381988
		1.35780264894189	0.81717966183899
		1.35935573910258	0.818114373295992
		1.36090882926326	0.819049084752995
		1.36246191942395	0.819983796209997
		1.36401500958463	0.820918507666999
		1.36556809974532	0.821853219124002
		1.367121189906	0.822787930581004
		1.36867428006669	0.823722642038006
		1.37022737022737	0.824657353495008
		1.37178046038806	0.825592064952011
		1.37333355054874	0.826526776409013
		1.37488664070943	0.827461487866015
		1.37643973087011	0.828396199323018
		1.3779928210308	0.82933091078002
		1.37954591119148	0.830265622237023
		1.38109900135217	0.831200333694025
		1.38265209151285	0.832135045151027
		1.38420518167354	0.83306975660803
		1.38575827183422	0.834004468065032
		1.38731136199491	0.834939179522034
		1.38886445215559	0.835873890979037
		1.39041754231628	0.836808602436039
		1.39197063247696	0.837743313893041
		1.39352372263765	0.838678025350044
		1.39507681279833	0.839612736807046
		1.39662990295902	0.840547448264048
		1.3981829931197	0.841482159721051
		1.39973608328039	0.842416871178053
		1.40128917344107	0.843351582635055
		1.40284226360176	0.844286294092058
		1.40439535376244	0.84522100554906
		1.40594844392313	0.846155717006062
		1.40750153408381	0.847090428463065
		1.4090546242445	0.848025139920067
		1.41060771440518	0.848959851377069
		1.41216080456587	0.849894562834072
		1.41371389472655	0.850829274291074
		1.41526698488724	0.851763985748077
		1.41682007504792	0.852698697205079
		1.41837316520861	0.853633408662081
		1.41992625536929	0.854568120119084
		1.42147934552998	0.855502831576086
		1.42303243569066	0.856437543033088
		1.42458552585135	0.857372254490091
		1.42613861601203	0.858306965947093
		1.42769170617272	0.859241677404095
		1.4292447963334	0.860176388861097
		1.43079788649409	0.8611111003181
		1.43235097665477	0.862045811775102
		1.43390406681546	0.862980523232104
		1.43545715697614	0.863915234689107
		1.43701024713683	0.864849946146109
		1.43856333729751	0.865784657603112
		1.4401164274582	0.866719369060114
		1.44166951761889	0.867654080517116
		1.44322260777957	0.868588791974119
		1.44477569794026	0.869523503431121
		1.44632878810094	0.870458214888123
		1.44788187826163	0.871392926345126
		1.44943496842231	0.872327637802128
		1.450988058583	0.87326234925913
		1.45254114874368	0.874197060716133
		1.45409423890437	0.875131772173135
		1.45564732906505	0.876066483630137
		1.45720041922574	0.87700119508714
		1.45875350938642	0.877935906544142
		1.46030659954711	0.878870618001144
		1.46185968970779	0.879805329458147
		1.46341277986848	0.880740040915149
		1.46496587002916	0.881674752372151
		1.46651896018985	0.882609463829154
		1.46807205035053	0.883544175286156
		1.46962514051122	0.884478886743158
		1.4711782306719	0.885413598200161
		1.47273132083259	0.886348309657163
		1.47428441099327	0.887283021114165
		1.47583750115396	0.888217732571168
		1.47739059131464	0.88915244402817
		1.47894368147533	0.890087155485172
		1.48049677163601	0.891021866942175
		1.4820498617967	0.891956578399177
		1.48360295195738	0.892891289856179
		1.48515604211807	0.893826001313182
		1.48670913227875	0.894760712770184
		1.48826222243944	0.895695424227186
		1.48981531260012	0.896630135684189
		1.49136840276081	0.897564847141191
		1.49292149292149	0.898499558598193
		1.49447458308218	0.899434270055196
		1.49602767324286	0.900368981512198
		1.49758076340355	0.9013036929692
		1.49913385356423	0.902238404426203
		1.50068694372492	0.903173115883205
		1.5022400338856	0.904107827340207
		1.50379312404629	0.90504253879721
		1.50534621420697	0.905977250254212
		1.50689930436766	0.906911961711214
		1.50845239452834	0.907846673168217
		1.51000548468903	0.908781384625219
		1.51155857484971	0.909716096082221
		1.5131116650104	0.910650807539224
		1.51466475517109	0.911585518996226
		1.51621784533177	0.912520230453228
		1.51777093549245	0.913454941910231
		1.51932402565314	0.914389653367233
		1.52087711581383	0.915324364824236
		1.52243020597451	0.916259076281238
		1.5239832961352	0.91719378773824
		1.52553638629588	0.918128499195243
		1.52708947645657	0.919063210652245
		1.52864256661725	0.919997922109247
		1.53019565677794	0.92093263356625
		1.53174874693862	0.921867345023252
		1.53330183709931	0.922802056480254
		1.53485492725999	0.923736767937257
		1.53640801742068	0.924671479394259
		1.53796110758136	0.925606190851261
		1.53951419774205	0.926540902308264
		1.54106728790273	0.927475613765266
		1.54262037806342	0.928410325222268
		1.5441734682241	0.929345036679271
		1.54572655838479	0.930279748136273
		1.54727964854547	0.931214459593275
		1.54883273870616	0.932149171050278
		1.55038582886684	0.93308388250728
		1.55193891902753	0.934018593964282
		1.55349200918821	0.934953305421285
		1.5550450993489	0.935888016878287
		1.55659818950958	0.936822728335289
		1.55815127967027	0.937757439792292
		1.55970436983095	0.938692151249294
		1.56125745999164	0.939626862706296
		1.56281055015232	0.940561574163299
		1.56436364031301	0.941496285620301
		1.56591673047369	0.942430997077303
		1.56746982063438	0.943365708534306
		1.56902291079506	0.944300419991308
		1.57057600095575	0.94523513144831
		1.57212909111643	0.946169842905313
		1.57368218127712	0.947104554362315
		1.5752352714378	0.948039265819317
		1.57678836159849	0.94897397727632
		1.57834145175917	0.949908688733322
		1.57989454191986	0.950843400190324
		1.58144763208054	0.951778111647327
		1.58300072224123	0.952712823104329
		1.58455381240191	0.953647534561331
		1.5861069025626	0.954582246018334
		1.58765999272328	0.955516957475336
		1.58921308288397	0.956451668932338
		1.59076617304465	0.957386380389341
		1.59231926320534	0.958321091846343
		1.59387235336602	0.959255803303346
		1.59542544352671	0.960190514760348
		1.5969785336874	0.96112522621735
		1.59853162384808	0.962059937674353
		1.60008471400877	0.962994649131355
		1.60163780416945	0.963929360588357
		1.60319089433014	0.96486407204536
		1.60474398449082	0.965798783502362
		1.60629707465151	0.966733494959364
		1.60785016481219	0.967668206416367
		1.60940325497288	0.968602917873369


==> anc/Fig4d.dat <==
3.62454719142857	0.00484114244038981	3.24883894537815	0.0217414131284727		
3.70291829142857	0.00693564871155641	3.27208738235294	0.0214754024405832		
3.785472	0.00714280343756814	3.32504697478992	0.033403848937226		
3.83709975428572	0.0140400931464532	3.36109072689076	0.0405986844083879		
3.89481130285714	0.037754818170003	3.4076743487395	0.0464492043292908		
3.94022851714286	0.0536592501452728	3.45005069747899	0.0613574568988203		
4.02481015714286	0.0695099902578606	3.49238367226891	0.0847066704385681		
4.10313900857143	0.100804827461018	3.53905404201681	0.110370246276344		
4.18366478571429	0.108799249092649	3.59405221008404	0.1353918744032		
4.24555894285714	0.117906122080715	3.65967699579832	0.175595319772032		
4.32185986285714	0.118197674668397	3.70205334453782	0.241187942195923		
4.38992231142857	0.126683110331072	3.75922021008404	0.295383293640649		
4.44974628857143	0.148610201104825	3.82063772268908	0.501151741810212		
4.54463658	0.196269818594275	3.8672647184874	0.582761971714498		
4.60032019714286	0.231715309337094	3.90959769327731	0.924661586191081		
4.69111237714286	0.298908292311443		--		
4.75710464571429	0.375162136267504		--		
4.83137763428572	0.609493658479474				
4.8871035	0.78093627384112				
4.94485729714286	1.02136718628324				
5.03146686857143	1.24781937729792				

